Kerr black holes with vector dark matter hair

We consider a massive vector-field perturbation on a Kerr black hole background. We fix the field's density at the edge of the black hole sphere of influence to model a bath of wave cold dark matter, from which the black hole can accrete endlessly. We employ the approach of Lunin, Frolov, Krtou\v{s}, Kubiz\v{n}\'{a}k, and Santos to separate the equations, and solve them with a mix of analytical and numerical techniques. We find that the field forms a density spike around the black hole with profile $\rho \sim r^{-3/2}$, consistent with dark matter spikes studied in the literature, which is not significantly distorted by spacetime rotation, except near the black hole's ergoregion. For any nonzero spin, an additional superradiant regime appears, in which co-rotating modes extract mass and angular momentum from the black hole. We find a mass \textit{extraction} rate as high as $10\, M_\odot/\text{yr}$ in the superradiant regime for a $10^9\, M_\odot$ black hole. For large field masses, the rate at which the black-hole mass grows behaves similarly to the Schwarzschild case, reaching $\sim 100\, M_\odot/\text{yr}$ for a $10^9\, M_\odot$ black hole. We compare these results to their scalar-field counterparts and discuss how they mix with the superradiant instability.

==> anc/angular_eq_solve.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    553779,      12943]
NotebookOptionsPosition[    525767,      12504]
NotebookOutlinePosition[    526440,      12526]
CellTagsIndexPosition[    526397,      12523]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.966089646800721*^9, 3.966089647571373*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"13367a9f-4d7a-477c-9572-a47396a80d9b"],

Cell[CellGroupData[{

Cell["Exact solutions to LFKKS angular equation", "Chapter",
 CellChangeTimes->{{3.966089536078183*^9, 3.966089561090247*^9}, {
   3.993635549388157*^9, 3.993635580187441*^9}, 
   3.994522077484447*^9},ExpressionUUID->"ee7ff118-8df0-4ef3-b860-\
098a78b32dd4"],

Cell["\<\
F. Hancock (UIUC)

After separating the Proca equation in Kerr spacetime using the LFKKS ansatz \
[https://arxiv.org/pdf/1804.00030 ], one arrives at an angular and a radial \
equation, both second-order linear ODEs, with unknown separation constant \
\[Nu]. The angular equation admits several exact solutions in certain limits, \
as shown in [https://arxiv.org/abs/1806.01604 ]. Starting with the angular \
equation these are re-derived and expanded upon in this notebook.

Note: Using \[Lambda] instead of \[Nu] for separation constant to prevent \
confusion with spacetime indices\
\>", "Text",
 CellChangeTimes->{{3.9936355979824877`*^9, 3.993635639872961*^9}, {
   3.993635678257839*^9, 3.993635703012026*^9}, {3.993635752321229*^9, 
   3.993635847755005*^9}, {3.993713707885556*^9, 3.993713739827053*^9}, {
   3.993713773970756*^9, 3.993713899673266*^9}, 
   3.994522077499187*^9},ExpressionUUID->"17df0c83-6995-473f-9bca-\
2d240a3e9235"],

Cell[CellGroupData[{

Cell["Declaring Eq", "Section",
 CellChangeTimes->{{3.966092113441566*^9, 3.966092114198392*^9}, {
   3.966092323301453*^9, 3.96609232594632*^9}, {3.966092457371005*^9, 
   3.9660924579938173`*^9}, {3.968251705660133*^9, 3.968251707239052*^9}, 
   3.993635455894174*^9, {3.9936358518619423`*^9, 3.993635852445108*^9}, {
   3.993636627268663*^9, 
   3.9936366276083603`*^9}},ExpressionUUID->"4e53f713-d818-420f-960b-\
88e6f0deb9ef"],

Cell["LFKKS angular equation", "Text",
 CellChangeTimes->{{3.966092591047472*^9, 3.966092603937484*^9}, {
   3.993635860269373*^9, 3.993635862559078*^9}, {3.993636729034225*^9, 
   3.993636730168586*^9}, 
   3.994522077512192*^9},ExpressionUUID->"03abdef6-0660-458f-855f-\
a13acf42ecd5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SEq", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Mu]m", "2"], " ", 
       RowBox[{"S", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox["\[Lambda]", "2"]], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[Sigma]", " ", 
       RowBox[{"S", "[", "\[Theta]", "]"}]}], 
      RowBox[{"\[Lambda]", " ", 
       SuperscriptBox[
        RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"\[Sigma]", " ", 
       RowBox[{"S", "[", "\[Theta]", "]"}]}], 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"K\[Theta]", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"S", "[", "\[Theta]", "]"}]}], 
      RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["S", "\[Prime]",
         MultilineFunction->None], "[", "\[Theta]", "]"}]}], 
      RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Tan", "[", "\[Theta]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["S", "\[Prime]",
         MultilineFunction->None], "[", "\[Theta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Tan", "[", "\[Theta]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["S", "\[Prime]",
         MultilineFunction->None], "[", "\[Theta]", "]"}]}], 
      RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["S", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "\[Theta]", "]"}], 
      RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Replacement", " ", "rules", " ", "for", " ", "various", " ", "auxiliary", 
    " ", "function"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"odeReps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", "M", " ", "#1"}], "+", 
         SuperscriptBox["a", "2"]}], "&"}], ")"}]}], ",", 
     RowBox[{"Kr", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "+", 
            RowBox[{"#", "^", "2"}]}], ")"}], "\[Omega]"}], "-", 
         RowBox[{"a", " ", "m"}]}], "&"}], ")"}]}], ",", 
     RowBox[{"K\[Theta]", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "-", 
         RowBox[{"a", " ", "\[Omega]", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "#", "]"}], "^", "2"}]}]}], "&"}], ")"}]}], ",", 
     RowBox[{"qr", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["#", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}]}], "&"}], ")"}]}], ",", 
     RowBox[{"q\[Theta]", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "#", "]"}], "2"]}]}], "&"}], ")"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"funcReps", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalSigma]", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["#1", "2"], "+", 
            SuperscriptBox["a", "2"]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], 
          RowBox[{"\[CapitalDelta]", "[", "#1", "]"}], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "#2", "]"}], "2"]}]}], "&"}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "^", "2"}], "-", 
         RowBox[{"2", "M", " ", "#"}], "+", 
         RowBox[{"a", "^", "2"}]}], "&"}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Rho]Met", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], 
           SuperscriptBox[
            RowBox[{"Cos", "[", "#2", "]"}], "2"]}]}], "]"}], "&"}], ")"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]Met", "->", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "M", " ", "a", " ", "#1"}], 
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"#1", ",", "#2"}], "]"}]], "&"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rpmReps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rp", "->", 
      RowBox[{"M", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "-", 
         RowBox[{"a", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{"rm", "->", 
      RowBox[{"M", "-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"M", "^", "2"}], "-", 
         RowBox[{"a", "^", "2"}]}], "]"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxReps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"qr", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"#", "^", "2"}], 
          RowBox[{"\[Lambda]", "^", "2"}]}]}], "&"}], ")"}]}], ",", 
     RowBox[{"q\[Theta]", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], 
          SuperscriptBox["\[Lambda]", "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "#", "]"}], "2"]}]}], "&"}], ")"}]}], ",", 
     RowBox[{"\[Sigma]", "->", 
      RowBox[{"\[Omega]", "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[Lambda]", "2"], 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          RowBox[{"a", " ", "\[Omega]"}]}], ")"}]}]}]}], ",", 
     RowBox[{"\[CapitalLambda]", "->", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Mu]m", "2"], 
        SuperscriptBox["\[Lambda]", "2"]], "-", 
       FractionBox["\[Sigma]", "\[Lambda]"], "+", 
       RowBox[{"2", "a", " ", "\[Omega]", " ", "m"}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox["\[Omega]", "2"]}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.966092414876343*^9, 3.966092468645974*^9}, {
   3.966092558713266*^9, 3.966092580532076*^9}, {3.966092642353034*^9, 
   3.966092644631187*^9}, {3.96609268030014*^9, 3.966092843310644*^9}, 
   3.977499552063733*^9, 3.9775003652336893`*^9, {3.993635748910965*^9, 
   3.9936357498062162`*^9}, {3.99363586896136*^9, 3.993635898448373*^9}, {
   3.993636736903647*^9, 3.9936367428555117`*^9}, {3.993636792033737*^9, 
   3.993636840966913*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"92251ac8-8bb7-460d-9af9-5ed810e537b2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Spherical harmonic decomposition", "Section",
 CellChangeTimes->{{3.966092905123695*^9, 3.966092912733108*^9}, {
  3.9936366370687523`*^9, 
  3.993636641874345*^9}},ExpressionUUID->"5a66b153-73d5-4118-bbd5-\
c6b84e58b23d"],

Cell[TextData[{
 "Solving eq via harmonic method. Choice of basis for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "(", "\[Theta]", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "97a718a1-aa31-401e-81e8-5ee637b6edc9"],
 " is spherical harmonics"
}], "Text",
 CellChangeTimes->{{3.993636653857893*^9, 3.9936366725959597`*^9}, {
  3.993636708213107*^9, 
  3.993636713645829*^9}},ExpressionUUID->"17a26fbe-601d-443c-95bf-\
7464dd4cb5eb"],

Cell[CellGroupData[{

Cell["Convenient form of equation", "Subsection",
 CellChangeTimes->{{3.97204456344378*^9, 
  3.972044581346635*^9}},ExpressionUUID->"54f2503f-0f80-4d30-9fbb-\
f6319686889e"],

Cell["Expanding full angular equation out", "Text",
 CellChangeTimes->{{3.972044583120495*^9, 3.972044592983605*^9}, {
  3.972044749401482*^9, 3.972044825210114*^9}, {3.972045526171351*^9, 
  3.972045537919293*^9}},ExpressionUUID->"7cb62a49-2001-4254-bbfb-\
32fdd1760ead"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"trigReps", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], "^", "2"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "^", "2"}], "-", "1"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], 
       RowBox[{"Cot", "[", "\[Theta]", "]"}]}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"S", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "->", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"S", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"simReps1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Mu]m", "2"], 
        SuperscriptBox["\[Lambda]", "2"]], "-", 
       FractionBox["\[Sigma]", "\[Lambda]"], "+", 
       RowBox[{"2", " ", "a", " ", "m", " ", "\[Omega]"}]}], "->", 
      RowBox[{"\[CapitalLambda]", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox["\[Omega]", "2"]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"SExpEq", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], "^", "2"}], 
              "SEq"}], "//", "Expand"}], ")"}], "/.", "odeReps"}], "//", 
          "Expand"}], ")"}], "/.", "trigReps"}], "//", "Expand"}], ")"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"S", "[", "\[Theta]", "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"S", "[", "\[Theta]", "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], 
        RowBox[{"S", "[", "\[Theta]", "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"S", "[", "\[Theta]", "]"}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["S", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}]}], ",", 
       RowBox[{"S", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}], "/.", 
   "simReps1"}]}]}], "Input",
 CellChangeTimes->{{3.966444345978847*^9, 3.966444377396702*^9}, {
  3.966444458064864*^9, 3.966444458239118*^9}, {3.966445104864349*^9, 
  3.966445122957885*^9}, {3.9665923466994762`*^9, 3.966592395080064*^9}, {
  3.9666065568663*^9, 3.966606594373846*^9}, {3.966607080179265*^9, 
  3.966607131773127*^9}, {3.966607253074359*^9, 3.966607273219554*^9}, {
  3.966607419599234*^9, 3.966607483540653*^9}, {3.966607781499037*^9, 
  3.966607781722357*^9}, {3.9666079145731993`*^9, 3.96660796471285*^9}, {
  3.967906942381855*^9, 3.967906961096961*^9}, {3.9681666914126472`*^9, 
  3.968166695202156*^9}, {3.96816677623536*^9, 3.968166800791902*^9}, {
  3.977501179619577*^9, 3.977501212616311*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"781a2d2e-85a4-4f82-87ad-c0364b18f6e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", "\[CapitalLambda]", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
   RowBox[{"S", "[", "\[Theta]", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Mu]m", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", "\[Sigma]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", "m", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", "\[Omega]"}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"S", "[", "\[Theta]", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["\[Mu]m", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
   RowBox[{"S", "[", "\[Theta]", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"S", "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Omega]", "2"], " ", 
   RowBox[{"S", "[", "\[Theta]", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["S", "\[Prime]",
     MultilineFunction->None], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["S", "\[Prime]",
     MultilineFunction->None], "[", "\[Theta]", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["S", "\[Prime]",
     MultilineFunction->None], "[", "\[Theta]", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["S", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "\[Theta]", "]"}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["S", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "\[Theta]", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.966444351393023*^9, 3.966444377649591*^9}, 
   3.966444458626087*^9, {3.9664451100169907`*^9, 3.966445123417385*^9}, {
   3.966592361334697*^9, 3.966592395506112*^9}, 3.966605940983233*^9, {
   3.966606558002819*^9, 3.966606594787754*^9}, {3.966607083136854*^9, 
   3.9666071323226337`*^9}, {3.966607255492992*^9, 3.96660727383193*^9}, {
   3.9666074212978992`*^9, 3.9666074844095488`*^9}, 3.9666077823344107`*^9, 
   3.9666079650392303`*^9, 3.967906121171214*^9, {3.9679069471036243`*^9, 
   3.9679069629843817`*^9}, 3.968166490120533*^9, 3.968166696038756*^9, {
   3.968166781085636*^9, 3.968166801417486*^9}, 3.9684265898333063`*^9, 
   3.9684296408103027`*^9, 3.972044558937495*^9, 3.9720448449055157`*^9, 
   3.97214150245969*^9, 3.9723996364165363`*^9, 3.9724016900278673`*^9, 
   3.9724105100269814`*^9, {3.972665204751484*^9, 3.972665232957584*^9}, 
   3.9726666764618597`*^9, 3.972666870433544*^9, 3.972668340239708*^9, 
   3.972732600551724*^9, 3.972736479081497*^9, 3.972746873952833*^9, 
   3.972747129943481*^9, 3.972747599394916*^9, 3.973691108723439*^9, 
   3.974381921731329*^9, 3.977497952528349*^9, 3.9775003692847958`*^9, 
   3.9775012131941547`*^9, 3.977503761764338*^9, 3.977580397059258*^9, 
   3.97861074255824*^9, 3.9786999609247293`*^9, 3.979230500055488*^9, 
   3.979652456756566*^9, 3.979754670679392*^9, 3.9798331338826437`*^9, 
   3.979833788961767*^9, 3.9798351293009663`*^9, 3.983547964755611*^9, 
   3.9835515288335876`*^9, 3.9836313551878023`*^9, 3.983633794352578*^9, 
   3.983633863686056*^9, 3.983634220819611*^9, 3.983638298300707*^9, 
   3.983873917445011*^9, 3.98387777783532*^9, 3.98387828389989*^9, 
   3.983884299308523*^9, 3.983886622226967*^9, 3.9839632773871193`*^9, 
   3.984758252154323*^9, 3.9847629513977203`*^9, 3.9850922793612022`*^9, 
   3.985095244683928*^9, 3.985095614662574*^9, 3.985098865387184*^9, 
   3.985102485201639*^9, 3.985172913568143*^9, 3.9853438671428833`*^9, 
   3.985447918154439*^9, 3.989418006687821*^9, {3.9936368347765083`*^9, 
   3.993636843860157*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"ccbec05f-30a8-4933-8e8b-80fae7edda2a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spherical harmonic expansion", "Subsection",
 CellChangeTimes->{{3.968170856090366*^9, 
  3.968170864271196*^9}},ExpressionUUID->"20537e90-c115-41cf-90fa-\
67f5595844d8"],

Cell[TextData[{
 "Expanding S equation in harmonics like\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"S", "(", "\[Theta]", ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Sum]", "l"], 
     RowBox[{
      SubscriptBox["b", "l"], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["Y", "l"], "m"], "(", "\[Theta]", ")"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"26c6adc7-deb0-4b6b-b4c2-907c0561d8c9"],
 "\nEach term in sum is"
}], "Text",
 CellChangeTimes->{{3.968170758105735*^9, 
  3.968170836099553*^9}},ExpressionUUID->"431b28d8-05b1-4f8d-88c8-\
a87283d1c43e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SExpEqY", "=", 
  RowBox[{"SExpEq", "/.", 
   RowBox[{"{", 
    RowBox[{"S", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"l", ",", "m", ",", "#"}], "]"}], "&"}], ")"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.968170702900098*^9, 3.968170722576013*^9}, {
  3.968170842002203*^9, 3.968170845634143*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"91a75a4a-131a-499c-a7c4-7e53db31219b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["a", "2"]}], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", "\[CapitalLambda]", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Mu]m", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", "\[Sigma]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", "m", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", "\[Omega]"}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["\[Mu]m", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Omega]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Y", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "2"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9681707233073187`*^9, 3.9681708463742657`*^9, 3.968426589847474*^9, 
   3.968429640813209*^9, 3.972045018885779*^9, 3.97204510638387*^9, 
   3.972141502462476*^9, 3.972399636419429*^9, 3.972401690033497*^9, 
   3.97241051002988*^9, {3.972665204767273*^9, 3.97266523296154*^9}, 
   3.9726666764658318`*^9, 3.972666870445513*^9, 3.97266834024282*^9, 
   3.972732600554432*^9, 3.972736479083766*^9, 3.9727468739679413`*^9, 
   3.972747129946042*^9, 3.972747599398921*^9, 3.973691108726218*^9, 
   3.974381921746346*^9, 3.977497952544486*^9, 3.977500387955922*^9, 
   3.977501238014555*^9, 3.9775037617724543`*^9, 3.9775803970732517`*^9, 
   3.978610742562402*^9, 3.9786999609281893`*^9, 3.979230500059668*^9, 
   3.979652456772437*^9, 3.979754670691869*^9, 3.979833133900249*^9, 
   3.97983378896659*^9, 3.979835129310265*^9, 3.983547964775187*^9, 
   3.98355152885981*^9, 3.983631355192165*^9, 3.983633794357185*^9, 
   3.983633863704658*^9, 3.983634220824341*^9, 3.9836382983152122`*^9, 
   3.983873917459437*^9, 3.983877777854739*^9, 3.9838782839183903`*^9, 
   3.983884299324732*^9, 3.9838866222405787`*^9, 3.983963277391926*^9, 
   3.984758252167184*^9, 3.98476295140282*^9, 3.985092279371603*^9, 
   3.985095244698695*^9, 3.9850956146743937`*^9, 3.985098865391933*^9, 
   3.985102485206293*^9, 3.985172913577701*^9, 3.985343867148411*^9, 
   3.985447918158586*^9, 3.9894180067057323`*^9, 3.993636851014257*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"25ada492-205d-4c21-b960-8185423507fe"]
}, Open  ]],

Cell[TextData[{
 "Note: Better to use my own ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["Y", "l"], "m"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "077c0632-8491-4ffa-8152-820935a7635b"],
 " function for symbolic manipulation, since Mathematica trips over \
SphericalHarmonicY"
}], "Text",
 CellChangeTimes->{{3.99363685458525*^9, 
  3.99363688333706*^9}},ExpressionUUID->"34de6535-ff65-4388-945f-\
d8ef8425660b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Schwarzschild limit", "Subsection",
 CellChangeTimes->{{3.96816664508615*^9, 
  3.9681666498974857`*^9}},ExpressionUUID->"de3b7b5b-1770-4c7a-bb06-\
fb26f3f725ee"],

Cell["Schwarzschild limit of above equation is", "Text",
 CellChangeTimes->{{3.972045116804884*^9, 
  3.97204512204036*^9}},ExpressionUUID->"acc8df9c-8bd6-4c45-9676-\
dcb682cc1cea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SchwReps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", "0"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Omega]", "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            SuperscriptBox["\[Mu]m", "2"]}], "+", 
           SuperscriptBox["\[Omega]", "2"]}]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", 
           SuperscriptBox["l", "2"]}], ")"}]}]]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SExpEqSchw", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SExpEq", "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
       "SchwReps"}], "//", "FullSimplify"}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
       RowBox[{"S", "[", "\[Theta]", "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], 
       RowBox[{"S", "[", "\[Theta]", "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["S", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "\[Theta]", "]"}]}], ",", 
      RowBox[{"S", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9681666571789503`*^9, 3.968166667574321*^9}, {
  3.968170333025819*^9, 3.968170339212014*^9}, {3.9681721503654137`*^9, 
  3.968172160214191*^9}, {3.977500428093895*^9, 3.977500430882413*^9}, {
  3.977501255273024*^9, 3.977501256488987*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"1776df67-15c9-4537-97b2-5135050d14fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"l", "+", 
     SuperscriptBox["l", "2"], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
   RowBox[{"S", "[", "\[Theta]", "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["S", "\[Prime]",
     MultilineFunction->None], "[", "\[Theta]", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["S", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "\[Theta]", "]"}]}]], "Output",
 CellChangeTimes->{{3.968166668314748*^9, 3.968166677509095*^9}, 
   3.9681703404628477`*^9, {3.968172151503316*^9, 3.968172160618259*^9}, 
   3.968426589995893*^9, 3.968429640962463*^9, 3.9720451123471212`*^9, 
   3.97204541232159*^9, 3.972141502611422*^9, 3.9723996365642014`*^9, 
   3.97240169016682*^9, 3.972410510179716*^9, {3.972665204926139*^9, 
   3.972665233113131*^9}, 3.972666676616412*^9, 3.972666870598157*^9, 
   3.972668340392747*^9, 3.972732600699617*^9, 3.972736479232386*^9, 
   3.972746874115883*^9, 3.972747130096393*^9, 3.97274759955433*^9, 
   3.973691108883115*^9, 3.97438192189574*^9, 3.977500337081468*^9, 
   3.9775004010722713`*^9, 3.97750043143596*^9, {3.9775012515066767`*^9, 
   3.97750125694516*^9}, 3.977503761948735*^9, 3.9775803972450733`*^9, 
   3.978610742716504*^9, 3.978699961109974*^9, 3.979230500212368*^9, 
   3.979652456933777*^9, 3.979754670846858*^9, 3.9798331340580273`*^9, 
   3.9798337891319*^9, 3.9798351294647493`*^9, 3.9835479649332952`*^9, 
   3.983551529015044*^9, 3.983631355345675*^9, 3.983633794514113*^9, 
   3.983633863881645*^9, 3.983634220989812*^9, 3.983638298472534*^9, 
   3.983873917615498*^9, 3.9838777780143833`*^9, 3.983878284086463*^9, 
   3.983884299477236*^9, 3.9838866223977537`*^9, 3.98396327755299*^9, 
   3.984758252322811*^9, 3.9847629515649443`*^9, 3.985092279532133*^9, 
   3.98509524485684*^9, 3.985095614829163*^9, 3.985098865544261*^9, 
   3.9851024853631563`*^9, 3.985172913737184*^9, 3.98534386730694*^9, 
   3.9854479183125277`*^9, 3.98941800686852*^9, 3.9936368931671133`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"4a42c759-b768-4118-80bb-3ec42a6de07a"]
}, Open  ]],

Cell[TextData[{
 "From this we know what ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Theta]\[Theta]"], 
    SuperscriptBox["Y", "lm"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ccfbfd85-91b7-48d7-9f14-f91e761aefce"],
 " is, so use to make replacement rule"
}], "Text",
 CellChangeTimes->{{3.972045428072146*^9, 
  3.9720454912085047`*^9}},ExpressionUUID->"66ed26a8-08ef-4864-be54-\
7946d0bf1802"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sphHarmRep", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"0", "==", "SExpEqSchw"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", "\[Rule]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Omega]", "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l"}], ")"}], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "+", 
                SuperscriptBox["\[Omega]", "2"]}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", 
                SuperscriptBox["l", "2"]}], ")"}]}]]}]}], "}"}]}], "//", 
        "FullSimplify"}], ",", 
       RowBox[{
        RowBox[{"S", "''"}], "[", "\[Theta]", "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"S", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"l", ",", "m", ",", "#"}], "]"}], "&"}], ")"}]}], "}"}]}], "//",
     "Simplify"}], "//", "Evaluate"}]}]], "Input",
 CellChangeTimes->{{3.968170342250668*^9, 3.9681703791141987`*^9}, {
  3.968170441786949*^9, 3.968170467684187*^9}, {3.9681705656188726`*^9, 
  3.9681706668546867`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"11650d53-29d1-400c-a90f-62fb9d61d9f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Y", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "+", 
          SuperscriptBox["l", "2"], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Y", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Y", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.968170371446342*^9, 3.968170379548819*^9}, 
   3.968170446015676*^9, {3.9681705704082537`*^9, 3.968170622229261*^9}, {
   3.968170654415976*^9, 3.968170667441094*^9}, 3.968426590083589*^9, 
   3.968429641050889*^9, 3.972045417110549*^9, 3.972045496459222*^9, 
   3.972141502700079*^9, 3.972399636650816*^9, 3.9724016902380857`*^9, 
   3.972410510308201*^9, {3.9726652050125303`*^9, 3.97266523319481*^9}, 
   3.972666676693325*^9, 3.972666870677032*^9, 3.972668340471562*^9, 
   3.972732600779426*^9, 3.972736479312685*^9, 3.972746874196245*^9, 
   3.972747130176367*^9, 3.9727475996351*^9, 3.973691108967964*^9, 
   3.974381921975953*^9, 3.977500347933*^9, 3.977500434459614*^9, 
   3.977501259219748*^9, 3.977503762032378*^9, 3.9775803973287277`*^9, 
   3.978610742800387*^9, 3.978699961189958*^9, 3.9792305002929173`*^9, 
   3.979652457014575*^9, 3.9797546709321613`*^9, 3.9798331341414423`*^9, 
   3.9798337892150717`*^9, 3.979835129545067*^9, 3.983547965016974*^9, 
   3.983551529096993*^9, 3.983631355432386*^9, 3.983633794596716*^9, 
   3.983633863963379*^9, 3.983634221069316*^9, 3.98363829855547*^9, 
   3.9838739176986113`*^9, 3.9838777780931883`*^9, 3.983878284165743*^9, 
   3.9838842995585623`*^9, 3.9838866224821577`*^9, 3.983963277636591*^9, 
   3.984758252406365*^9, 3.9847629516473837`*^9, 3.985092279613656*^9, 
   3.9850952449397907`*^9, 3.985095614910384*^9, 3.985098865627002*^9, 
   3.98510248544556*^9, 3.98517291382134*^9, 3.985343867390424*^9, 
   3.985447918394278*^9, 3.989418006952197*^9, 3.993636898985744*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"83472c6e-1ed8-4407-91e9-54ccb1516a3f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplification using Schwarzchild limit", "Subsection",
 CellChangeTimes->{{3.9682516784078083`*^9, 
  3.9682516880983467`*^9}},ExpressionUUID->"a6c966ce-893b-4d62-bb9a-\
daa512b4768c"],

Cell[TextData[{
 "Applying replacement rule to eliminate ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Theta]\[Theta]"], 
    SuperscriptBox["Y", "lm"]}], TraditionalForm]],ExpressionUUID->
  "ba41e5ca-cc4f-49b9-837f-3faf55d499dd"],
 ". Also use trig identities to remove terms that aren\[CloseCurlyQuote]t one \
of these\n\t",
 Cell[BoxData[
  RowBox[{"Y", "[", 
   RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]],
  CellChangeTimes->{{3.968170923207851*^9, 3.968170938586067*^9}, {
    3.9681709879389877`*^9, 3.968170999934375*^9}, {3.9681710322678003`*^9, 
    3.968171056991938*^9}, 3.96817110086662*^9, {3.968171143617676*^9, 
    3.968171158151464*^9}, {3.968171244364182*^9, 3.968171253211698*^9}, 
    3.968171869251383*^9, 3.968426590583169*^9, 3.968429641565846*^9},
  ExpressionUUID->"0509be79-09ed-4e62-96db-24435871dec6"],
 "\n\t",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}]],
  CellChangeTimes->{{3.968170923207851*^9, 3.968170938586067*^9}, {
    3.9681709879389877`*^9, 3.968170999934375*^9}, {3.9681710322678003`*^9, 
    3.968171056991938*^9}, 3.96817110086662*^9, {3.968171143617676*^9, 
    3.968171158151464*^9}, {3.968171244364182*^9, 3.968171253211698*^9}, 
    3.968171869251383*^9, 3.968426590583169*^9, 3.968429641565846*^9},
  ExpressionUUID->"d776a790-b80e-43a9-8dde-c3ec2ff6a7a3"],
 "\n\t",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}]],
  CellChangeTimes->{{3.968170923207851*^9, 3.968170938586067*^9}, {
    3.9681709879389877`*^9, 3.968170999934375*^9}, {3.9681710322678003`*^9, 
    3.968171056991938*^9}, 3.96817110086662*^9, {3.968171143617676*^9, 
    3.968171158151464*^9}, {3.968171244364182*^9, 3.968171253211698*^9}, 
    3.968171869251383*^9, 3.968426590583169*^9, 3.968429641565846*^9},
  ExpressionUUID->"8d5afbaf-43d9-42d7-b9ca-5036453540e9"],
 "\n\t",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}]],
  CellChangeTimes->{{3.968170923207851*^9, 3.968170938586067*^9}, {
    3.9681709879389877`*^9, 3.968170999934375*^9}, {3.9681710322678003`*^9, 
    3.968171056991938*^9}, 3.96817110086662*^9, {3.968171143617676*^9, 
    3.968171158151464*^9}, {3.968171244364182*^9, 3.968171253211698*^9}, 
    3.968171869251383*^9, 3.968426590583169*^9, 3.968429641565846*^9},
  ExpressionUUID->"3d52b522-a2d8-4390-a4fd-a1edc70d4cf9"],
 "\nwith some constant coeff."
}], "Text",
 CellChangeTimes->{{3.972045555300948*^9, 
  3.972045789555456*^9}},ExpressionUUID->"2ddfc7de-d68b-4464-a7f6-\
f0d0b7104fe4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"trigReps2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "->", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], "->", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}], "2"]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kRep", "=", 
   RowBox[{"{", 
    RowBox[{"k", "->", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], "-", 
       SuperscriptBox["\[Mu]m", "2"]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"simReps", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Mu]m", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], "->", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "4"]}], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox["k", "2"]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", "l", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Mu]m", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", "\[Sigma]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", "m", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", "\[Omega]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], "->", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "+", " ", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], "l", 
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", "\[CapitalLambda]"}], "-", 
          RowBox[{"2", " ", "\[Lambda]", " ", "\[Sigma]"}]}], ")"}]}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Pre", "-", 
    RowBox[{
    "worked", " ", "out", " ", "simplification", " ", "of", " ", "the", " ", 
     "mess", " ", "you", " ", "get", " ", "in", " ", "each", " ", 
     "coefficient"}]}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"YCoefEq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"SExpEqY", "/.", "sphHarmRep"}], "//", "Simplify"}], "//", 
          "TrigExpand"}], ")"}], "/.", "trigReps2"}], "//", "Expand"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Y", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"Y", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], 
         RowBox[{"Y", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], ",", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "  ", 
         RowBox[{
          SuperscriptBox["Y", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], ",", 
        RowBox[{"Y", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", "simReps"}]}]}], "Input",
 CellChangeTimes->{{3.968170687212329*^9, 3.968170696012474*^9}, {
  3.9681709192148046`*^9, 3.968171056700489*^9}, {3.9681710987804193`*^9, 
  3.968171100587965*^9}, {3.968171136645644*^9, 3.9681712528452168`*^9}, {
  3.968171857851603*^9, 3.968171868488496*^9}, {3.9721413321123333`*^9, 
  3.972141339438994*^9}, {3.977500483254884*^9, 3.9775005352274857`*^9}, {
  3.977500605057901*^9, 3.977500636400113*^9}, {3.977500727465508*^9, 
  3.97750073725421*^9}, {3.9775013513082247`*^9, 3.9775013782841787`*^9}, {
  3.977502805337586*^9, 3.9775028129031763`*^9}, {3.977502908153158*^9, 
  3.977502936594778*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c7d3ec74-09e8-409a-9200-e2121d2ad766"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "l"}], "-", 
     SuperscriptBox["l", "2"], "+", "\[CapitalLambda]"}], ")"}], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", "2"], "+", 
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], " ", "\[CapitalLambda]"}], "-", 
     RowBox[{"2", " ", "\[Lambda]", " ", "\[Sigma]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["Y", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"l", ",", "m", ",", "\[Theta]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.968170923207851*^9, 3.968170938586067*^9}, {
   3.9681709879389877`*^9, 3.968170999934375*^9}, {3.9681710322678003`*^9, 
   3.968171056991938*^9}, 3.96817110086662*^9, {3.968171143617676*^9, 
   3.968171158151464*^9}, {3.968171244364182*^9, 3.968171253211698*^9}, 
   3.968171869251383*^9, 3.968426590583169*^9, 3.968429641565846*^9, 
   3.972045793458247*^9, 3.9721413403731728`*^9, 3.972141503223028*^9, 
   3.9723996382911997`*^9, 3.972401690678043*^9, 3.972410510795178*^9, {
   3.972665205502822*^9, 3.9726652336706448`*^9}, 3.972666677147655*^9, 
   3.972666871147897*^9, 3.972668340940551*^9, 3.972732601234434*^9, 
   3.9727364797702436`*^9, 3.972746874655355*^9, 3.9727471306538*^9, 
   3.9727476001107693`*^9, 3.973691109465686*^9, 3.974381922441243*^9, 
   3.977500349183511*^9, 3.977500442758909*^9, {3.97750048389396*^9, 
   3.9775005152879257`*^9}, {3.977500616929904*^9, 3.977500636710244*^9}, {
   3.977500731173065*^9, 3.977500737753689*^9}, 3.977501263747554*^9, {
   3.9775013532810926`*^9, 3.9775013696354723`*^9}, 3.977501590616211*^9, 
   3.977502381864043*^9, 3.9775025659161882`*^9, 3.9775028140636578`*^9, 
   3.977502895353848*^9, 3.977502938799326*^9, 3.977503762443693*^9, 
   3.977580397744751*^9, 3.978610743192465*^9, 3.9786999615795107`*^9, 
   3.9792305006823587`*^9, 3.9796524574009237`*^9, 3.9797546713299828`*^9, 
   3.97983313454103*^9, 3.979833789617773*^9, 3.97983512994934*^9, 
   3.983547965416608*^9, 3.983551529492875*^9, 3.98363135583069*^9, 
   3.983633794995645*^9, 3.983633864364921*^9, 3.983634221461932*^9, 
   3.9836382989532423`*^9, 3.98387391809091*^9, 3.983877778488784*^9, 
   3.983878284559745*^9, 3.9838842999540358`*^9, 3.983886622889863*^9, 
   3.983963278053604*^9, 3.984758252805127*^9, 3.984762952041156*^9, 
   3.985092280001623*^9, 3.985095245337998*^9, 3.985095615311963*^9, 
   3.985098866019487*^9, 3.9851024858412437`*^9, 3.98517291421913*^9, 
   3.985343867784994*^9, 3.985447918784724*^9, 3.989418007338127*^9, 
   3.9936369258763323`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"16411679-635a-45dc-b4bb-413ddbc95797"]
}, Open  ]],

Cell["\<\
Should be considerably tidier expression with no more second derivatives\
\>", "Text",
 CellChangeTimes->{{3.9682408840560293`*^9, 3.96824089764931*^9}, {
  3.993636941529099*^9, 
  3.993636964803297*^9}},ExpressionUUID->"8d26e1c4-b232-4576-ad48-\
5323c9295800"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[OpenCurlyDoubleQuote]Performing\[CloseCurlyDoubleQuote] integral", \
"Subsection",
 CellChangeTimes->{{3.9682517408954983`*^9, 
  3.9682517607360563`*^9}},ExpressionUUID->"779702ce-fd9d-4c3e-bdb1-\
c9db5b6d6a16"],

Cell[TextData[{
 "Integrating above eq (with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "->", 
    SubscriptBox["l", "2"]}], TraditionalForm]],ExpressionUUID->
  "8d67c04d-4c7b-4c3f-b9ef-0b683a8dcbd2"],
 ") against ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    RowBox[{"d\[CapitalOmega]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        SubscriptBox["Y", 
         SubscriptBox["l", "1"]], "m"], ")"}], "*"]}]}], TraditionalForm]],
  ExpressionUUID->"c0030b79-5061-4a49-9fba-fe00644b0f61"],
 "\nSee paper for definitions of c2, c4, d2\nReally just collecting integrals \
inside named terms like in https://arxiv.org/pdf/1806.01604"
}], "Text",
 CellChangeTimes->{{3.968251762380859*^9, 3.968251862254278*^9}, {
  3.968251952374148*^9, 3.9682519527058487`*^9}, {3.968252069156185*^9, 
  3.9682520943546953`*^9}, {3.983877496360194*^9, 3.983877516580976*^9}, {
  3.993637011866001*^9, 
  3.993637037414095*^9}},ExpressionUUID->"c7c39d73-0972-411c-b2b5-\
c03dce8491f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"intReps", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["Y", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"l2", ",", "m", ",", "\[Theta]"}], "]"}]}], "->", 
       RowBox[{"d2", "[", 
        RowBox[{"l1", ",", "l2"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
        RowBox[{"Y", "[", 
         RowBox[{"l2", ",", "m", ",", "\[Theta]"}], "]"}]}], "->", 
       RowBox[{"c4", "[", 
        RowBox[{"l1", ",", "l2"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"Y", "[", 
         RowBox[{"l2", ",", "m", ",", "\[Theta]"}], "]"}]}], "->", 
       RowBox[{"c2", "[", 
        RowBox[{"l1", ",", "l2"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"l2", ",", "m", ",", "\[Theta]"}], "]"}], "->", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"l1", ",", "l2"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoefM", "[", 
   RowBox[{"l1_", ",", "l2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"YCoefEq", "/.", 
     RowBox[{"{", 
      RowBox[{"l", "->", "l2"}], "}"}]}], "/.", "intReps"}], "//", 
   "Evaluate"}]}], "\[IndentingNewLine]", 
 RowBox[{"CoefM", "[", 
  RowBox[{"l1", ",", "l2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9682519689923973`*^9, 3.9682520677133017`*^9}, {
  3.968252118548699*^9, 3.968252188193892*^9}, {3.9682523144755898`*^9, 
  3.968252370538625*^9}, {3.9838775519054403`*^9, 3.98387756380446*^9}, {
  3.983877605213369*^9, 3.983877625435708*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"6c5020f9-e88d-422e-836e-ae6b6247240b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", "2"], "+", 
     RowBox[{"l2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l2"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], " ", "\[CapitalLambda]"}], "-", 
     RowBox[{"2", " ", "\[Lambda]", " ", "\[Sigma]"}]}], ")"}], " ", 
   RowBox[{"c2", "[", 
    RowBox[{"l1", ",", "l2"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"c4", "[", 
    RowBox[{"l1", ",", "l2"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"d2", "[", 
    RowBox[{"l1", ",", "l2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "l2"}], "-", 
     SuperscriptBox["l2", "2"], "+", "\[CapitalLambda]"}], ")"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"l1", ",", "l2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.968252319900975*^9, 3.968252340415852*^9}, 
   3.968252371546403*^9, 3.9684265905862703`*^9, 3.968429641569104*^9, 
   3.97204614678689*^9, 3.9721277624858847`*^9, 3.97214134566866*^9, 
   3.972141503226289*^9, 3.972399638444106*^9, 3.972401690681286*^9, 
   3.9724105108016787`*^9, {3.972665205506754*^9, 3.972665233688718*^9}, 
   3.972666677151556*^9, 3.972666871151465*^9, 3.972668340943775*^9, 
   3.972732601237693*^9, 3.972736479772896*^9, 3.972746874658784*^9, 
   3.972747130656715*^9, 3.972747600114368*^9, 3.97369110946907*^9, 
   3.974381922444742*^9, 3.977502386185418*^9, 3.977502944216303*^9, 
   3.9775037624467497`*^9, 3.977580397748342*^9, 3.978610743195478*^9, 
   3.978699961582793*^9, 3.979230500685485*^9, 3.979652457404335*^9, 
   3.9797546713333263`*^9, 3.9798331345440483`*^9, 3.979833789621414*^9, 
   3.9798351299526663`*^9, 3.983547965420319*^9, 3.9835515294963007`*^9, 
   3.983631355833849*^9, 3.9836337949989233`*^9, 3.983633864368623*^9, 
   3.9836342214654827`*^9, 3.983638298956564*^9, 3.983873918094398*^9, {
   3.983877632838328*^9, 3.9838776468066673`*^9}, 3.9838777784921417`*^9, 
   3.9838782845631638`*^9, 3.983884299957004*^9, 3.983886622893571*^9, 
   3.983963278057267*^9, 3.984758252814007*^9, 3.984762952044765*^9, 
   3.985092280005248*^9, 3.985095245341591*^9, 3.985095615315522*^9, 
   3.98509886602283*^9, 3.98510248584479*^9, 3.985172914222645*^9, 
   3.985343867789145*^9, 3.9854479187883987`*^9, 3.9894180073412323`*^9, 
   3.9936369888043222`*^9, 3.993637041449339*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"4c723b63-3d50-4349-a3ec-a44b97de7d94"]
}, Open  ]],

Cell["\<\
We now have our coefficient matrix, just gotta evaluate integrals\
\>", "Text",
 CellChangeTimes->{{3.968252374585565*^9, 
  3.968252397211377*^9}},ExpressionUUID->"eecbbcb0-f311-4b90-a044-\
a1fd48a68de3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spherical harmonic integrals", "Subsection",
 CellChangeTimes->{{3.966605477993614*^9, 
  3.966605481927943*^9}},ExpressionUUID->"d8560f19-9a04-470c-852a-\
fb78354497cf"],

Cell["Expressing trig functions in terms of spherical harmonics", "Text",
 CellChangeTimes->{{3.9666054853617153`*^9, 3.9666055040912323`*^9}, {
  3.9682406592503977`*^9, 3.9682406786408787`*^9}, {3.972127973990964*^9, 
  3.9721280353189287`*^9}, {3.993637067917918*^9, 
  3.9936370691400957`*^9}},ExpressionUUID->"a835a42e-241a-4b38-996c-\
9a1c875a5410"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"YRep", "=", 
    RowBox[{"{", 
     RowBox[{"Y", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"#1", ",", "#2", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "&"}], ")"}]}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"c2Rep", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "==", 
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"2", ",", "0", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "->", "cos2"}], 
        "}"}]}], ",", "cos2"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"csRep", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}], "==", 
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "->", "cs"}], "}"}]}], ",",
       "cs"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c4Rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Y", "[", 
          RowBox[{"4", ",", "0"}], "]"}], "==", 
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"4", ",", "0", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}], "->", 
            "cos2"}], "/.", "c2Rep"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "4"}], "->", 
           "cos4"}]}], "}"}]}], ",", "cos4"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trigToYReps", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"c2Rep", ",", "csRep", ",", "c4Rep"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cos2", "->", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ",", 
      RowBox[{"cs", "->", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ",", 
      RowBox[{"cos4", "->", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.966606030327382*^9, 3.9666060875110197`*^9}, {
   3.966606128623302*^9, 3.96660614845103*^9}, {3.9666061816701813`*^9, 
   3.966606185317535*^9}, {3.966606525099566*^9, 3.966606542329336*^9}, 
   3.966608673307416*^9, {3.966608785355652*^9, 3.966608791940069*^9}, 
   3.966609030507428*^9, {3.966609181726736*^9, 3.966609248324485*^9}, {
   3.966609319355597*^9, 3.9666093617777443`*^9}, {3.966609411675441*^9, 
   3.9666094510011463`*^9}, {3.966609506387063*^9, 3.966609660622615*^9}, {
   3.9682502303349857`*^9, 3.9682502359043207`*^9}, {3.968250888747759*^9, 
   3.968250906208157*^9}, {3.968253039661927*^9, 3.96825306907907*^9}, {
   3.968253564125801*^9, 3.968253565848131*^9}, 3.968254086184181*^9, {
   3.9684270724493856`*^9, 3.968427097938773*^9}, {3.968427156814715*^9, 
   3.968427159015931*^9}, {3.9684271975466003`*^9, 3.968427288963727*^9}, {
   3.968427328923244*^9, 3.968427347429872*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f91bab3e-3734-49d4-b461-3e1f491d13ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"cos2", "\[Rule]", 
   RowBox[{
    FractionBox["1", "3"], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SqrtBox[
      FractionBox["\[Pi]", "5"]], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.96660604700648*^9, 3.966606087821837*^9}, {
   3.966606129040091*^9, 3.966606149089368*^9}, {3.966606182054714*^9, 
   3.966606185763582*^9}, {3.966606525685987*^9, 3.96660654275735*^9}, 
   3.9666086735660143`*^9, {3.966608786591769*^9, 3.9666087927237186`*^9}, 
   3.966609030886755*^9, {3.966609186058827*^9, 3.966609248757209*^9}, {
   3.9666093375106916`*^9, 3.966609362245706*^9}, {3.966609413222764*^9, 
   3.966609451707768*^9}, {3.9666095246597557`*^9, 3.966609538688324*^9}, {
   3.9666095950734367`*^9, 3.96660962261322*^9}, 3.966609662624846*^9, 
   3.9679061219281588`*^9, 3.9682502379874496`*^9, 3.9682509165466213`*^9, 
   3.968253075267617*^9, 3.9682535670686827`*^9, 3.968426773935813*^9, 
   3.968427075632242*^9, 3.968427114088958*^9, 3.968427159304324*^9, 
   3.968427220037805*^9, 3.968427289221382*^9, 3.9684273483381643`*^9, 
   3.9684296415842667`*^9, 3.9721278188840523`*^9, 3.972127912498351*^9, 
   3.972136807978696*^9, 3.972141503229591*^9, 3.972399638447497*^9, 
   3.972401690696157*^9, 3.972410510818112*^9, {3.972665205519918*^9, 
   3.972665233716339*^9}, 3.972666677161148*^9, 3.972666871163694*^9, 
   3.972668340953278*^9, 3.972732601245551*^9, 3.97273647978016*^9, 
   3.972746874670918*^9, 3.972747130667371*^9, 3.972747600126774*^9, 
   3.97369110947606*^9, 3.97438192245582*^9, 3.97758039778047*^9, 
   3.978610743226768*^9, 3.978699961614276*^9, 3.979230500734652*^9, 
   3.979652457437263*^9, 3.979754671361512*^9, 3.979833134573454*^9, 
   3.97983378965586*^9, 3.97983512997537*^9, 3.9835479654522676`*^9, 
   3.9835515295191393`*^9, 3.983631355864517*^9, 3.9836337950215178`*^9, 
   3.983633864390821*^9, 3.9836342214867687`*^9, 3.983638298982285*^9, 
   3.983873918121325*^9, 3.983877778518136*^9, 3.983878284598632*^9, 
   3.9838843000043573`*^9, 3.983886622926025*^9, 3.983963278094438*^9, 
   3.984758252851159*^9, 3.9847629520893908`*^9, 3.98509228004385*^9, 
   3.985095245378825*^9, 3.9850956153508453`*^9, 3.9850988660631104`*^9, 
   3.9851024858829937`*^9, 3.9851729142616987`*^9, 3.985343867826289*^9, 
   3.985447918823943*^9, 3.989418007374823*^9, 3.993637070475255*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"75874b40-84fe-4371-a5bb-59ade3ee09df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"cs", "\[Rule]", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "15"]], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "1"}]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.96660604700648*^9, 3.966606087821837*^9}, {
   3.966606129040091*^9, 3.966606149089368*^9}, {3.966606182054714*^9, 
   3.966606185763582*^9}, {3.966606525685987*^9, 3.96660654275735*^9}, 
   3.9666086735660143`*^9, {3.966608786591769*^9, 3.9666087927237186`*^9}, 
   3.966609030886755*^9, {3.966609186058827*^9, 3.966609248757209*^9}, {
   3.9666093375106916`*^9, 3.966609362245706*^9}, {3.966609413222764*^9, 
   3.966609451707768*^9}, {3.9666095246597557`*^9, 3.966609538688324*^9}, {
   3.9666095950734367`*^9, 3.96660962261322*^9}, 3.966609662624846*^9, 
   3.9679061219281588`*^9, 3.9682502379874496`*^9, 3.9682509165466213`*^9, 
   3.968253075267617*^9, 3.9682535670686827`*^9, 3.968426773935813*^9, 
   3.968427075632242*^9, 3.968427114088958*^9, 3.968427159304324*^9, 
   3.968427220037805*^9, 3.968427289221382*^9, 3.9684273483381643`*^9, 
   3.9684296415842667`*^9, 3.9721278188840523`*^9, 3.972127912498351*^9, 
   3.972136807978696*^9, 3.972141503229591*^9, 3.972399638447497*^9, 
   3.972401690696157*^9, 3.972410510818112*^9, {3.972665205519918*^9, 
   3.972665233716339*^9}, 3.972666677161148*^9, 3.972666871163694*^9, 
   3.972668340953278*^9, 3.972732601245551*^9, 3.97273647978016*^9, 
   3.972746874670918*^9, 3.972747130667371*^9, 3.972747600126774*^9, 
   3.97369110947606*^9, 3.97438192245582*^9, 3.97758039778047*^9, 
   3.978610743226768*^9, 3.978699961614276*^9, 3.979230500734652*^9, 
   3.979652457437263*^9, 3.979754671361512*^9, 3.979833134573454*^9, 
   3.97983378965586*^9, 3.97983512997537*^9, 3.9835479654522676`*^9, 
   3.9835515295191393`*^9, 3.983631355864517*^9, 3.9836337950215178`*^9, 
   3.983633864390821*^9, 3.9836342214867687`*^9, 3.983638298982285*^9, 
   3.983873918121325*^9, 3.983877778518136*^9, 3.983878284598632*^9, 
   3.9838843000043573`*^9, 3.983886622926025*^9, 3.983963278094438*^9, 
   3.984758252851159*^9, 3.9847629520893908`*^9, 3.98509228004385*^9, 
   3.985095245378825*^9, 3.9850956153508453`*^9, 3.9850988660631104`*^9, 
   3.9851024858829937`*^9, 3.9851729142616987`*^9, 3.985343867826289*^9, 
   3.985447918823943*^9, 3.989418007374823*^9, 3.993637070475895*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"b23aef65-f4ca-4e2f-bc08-eddd44c93af2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"cos4", "\[Rule]", 
   RowBox[{
    FractionBox["1", "5"], "+", 
    RowBox[{
     FractionBox["8", "7"], " ", 
     SqrtBox[
      FractionBox["\[Pi]", "5"]], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["16", "105"], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"4", ",", "0"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.96660604700648*^9, 3.966606087821837*^9}, {
   3.966606129040091*^9, 3.966606149089368*^9}, {3.966606182054714*^9, 
   3.966606185763582*^9}, {3.966606525685987*^9, 3.96660654275735*^9}, 
   3.9666086735660143`*^9, {3.966608786591769*^9, 3.9666087927237186`*^9}, 
   3.966609030886755*^9, {3.966609186058827*^9, 3.966609248757209*^9}, {
   3.9666093375106916`*^9, 3.966609362245706*^9}, {3.966609413222764*^9, 
   3.966609451707768*^9}, {3.9666095246597557`*^9, 3.966609538688324*^9}, {
   3.9666095950734367`*^9, 3.96660962261322*^9}, 3.966609662624846*^9, 
   3.9679061219281588`*^9, 3.9682502379874496`*^9, 3.9682509165466213`*^9, 
   3.968253075267617*^9, 3.9682535670686827`*^9, 3.968426773935813*^9, 
   3.968427075632242*^9, 3.968427114088958*^9, 3.968427159304324*^9, 
   3.968427220037805*^9, 3.968427289221382*^9, 3.9684273483381643`*^9, 
   3.9684296415842667`*^9, 3.9721278188840523`*^9, 3.972127912498351*^9, 
   3.972136807978696*^9, 3.972141503229591*^9, 3.972399638447497*^9, 
   3.972401690696157*^9, 3.972410510818112*^9, {3.972665205519918*^9, 
   3.972665233716339*^9}, 3.972666677161148*^9, 3.972666871163694*^9, 
   3.972668340953278*^9, 3.972732601245551*^9, 3.97273647978016*^9, 
   3.972746874670918*^9, 3.972747130667371*^9, 3.972747600126774*^9, 
   3.97369110947606*^9, 3.97438192245582*^9, 3.97758039778047*^9, 
   3.978610743226768*^9, 3.978699961614276*^9, 3.979230500734652*^9, 
   3.979652457437263*^9, 3.979754671361512*^9, 3.979833134573454*^9, 
   3.97983378965586*^9, 3.97983512997537*^9, 3.9835479654522676`*^9, 
   3.9835515295191393`*^9, 3.983631355864517*^9, 3.9836337950215178`*^9, 
   3.983633864390821*^9, 3.9836342214867687`*^9, 3.983638298982285*^9, 
   3.983873918121325*^9, 3.983877778518136*^9, 3.983878284598632*^9, 
   3.9838843000043573`*^9, 3.983886622926025*^9, 3.983963278094438*^9, 
   3.984758252851159*^9, 3.9847629520893908`*^9, 3.98509228004385*^9, 
   3.985095245378825*^9, 3.9850956153508453`*^9, 3.9850988660631104`*^9, 
   3.9851024858829937`*^9, 3.9851729142616987`*^9, 3.985343867826289*^9, 
   3.985447918823943*^9, 3.989418007374823*^9, 3.993637070476384*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"7c98bfaa-4d1f-4174-96f1-850b90fb867a"]
}, Open  ]],

Cell[TextData[{
 "Messy term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"cos\[Theta]", " ", "sin\[Theta]", " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Theta]"], 
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dd70b515-8c1d-436d-ad7e-8c70a522791d"]
}], "Subsubsection",
 CellChangeTimes->{{3.9721369462815638`*^9, 
  3.97213697323652*^9}},ExpressionUUID->"e279bfb1-a94f-44bf-a1b5-\
03350cb0353e"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Using known expression for ", "Text"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Theta]"], 
    SuperscriptBox[
     SubscriptBox["Y", "l"], "m"]}], TraditionalForm]], "Text",ExpressionUUID->
  "4625d660-2e30-4a22-b152-376650c7ebc8"], "Text"]
}], "Subsubsection",
 CellChangeTimes->{{3.972136851341329*^9, 3.9721368821883173`*^9}, 
   3.972136940709878*^9, {3.993637110134063*^9, 
   3.9936371122165947`*^9}},ExpressionUUID->"f80efdb5-2680-46d9-9c18-\
b58445b59ce8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Theta]Y", "[", 
   RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"m", " ", 
    RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"l", ",", "m"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "-", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l", "+", "m"}], ")"}]}]], " ", 
    RowBox[{"Y", "[", 
     RowBox[{"l", ",", 
      RowBox[{"1", "+", "m"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9682532437884417`*^9, 3.968253276606655*^9}, {
  3.96825335063853*^9, 3.968253351342206*^9}, {3.9682533875791883`*^9, 
  3.968253530474512*^9}, {3.968253644781845*^9, 3.968253645540016*^9}, {
  3.9936371063585987`*^9, 
  3.993637108335528*^9}},ExpressionUUID->"639c5c59-13ea-4a8b-b485-\
5c8bd4d9f891"],

Cell[TextData[{
 "Full coefficient is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["d", "2"], 
     RowBox[{
      SubscriptBox["l", "1"], ",", 
      SubscriptBox["l", "2"]}]], "=", 
    RowBox[{"\[Integral]", 
     RowBox[{"d\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         SubscriptBox["Y", 
          SubscriptBox["l", "1"]], "m"], ")"}], "*"], 
      RowBox[{"(", 
       RowBox[{"cos\[Theta]", " ", "sin\[Theta]", " ", 
        SubscriptBox["\[PartialD]", "\[Theta]"]}], ")"}], 
      SuperscriptBox[
       SubscriptBox["Y", 
        SubscriptBox["l", "2"]], "m"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ae108bef-50f5-4b98-8796-09822b84dc7c"],
 "\nCan express the ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"cos\[Theta]", " ", "sin\[Theta]", " ", 
     SubscriptBox["\[PartialD]", "\[Theta]"]}], ")"}], 
   SuperscriptBox[
    SubscriptBox["Y", "l"], "m"]}]],ExpressionUUID->
  "5f9f5a4c-a1ea-4f4c-bf2b-800f3b12624e"],
 " part in terms of spherical harmonics like this:"
}], "Text",
 CellChangeTimes->{{3.972137181425097*^9, 3.972137356309196*^9}, {
  3.972137417611209*^9, 
  3.972137472531234*^9}},ExpressionUUID->"e745f5ea-636b-4a1e-8b60-\
1a55c4b15fab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d2Int", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"d\[Theta]Y", "[", 
        RowBox[{"l", ",", "m"}], "]"}]}], "//", "Expand"}], ")"}], "/.", 
    "trigToYReps"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.968253521903949*^9, 3.9682535339661217`*^9}, {
  3.968253649508114*^9, 3.9682536573025713`*^9}, {3.968426968729891*^9, 
  3.968426981477077*^9}, {3.968427308225111*^9, 3.968427318147633*^9}, {
  3.968427362771188*^9, 3.968427364145238*^9}, {3.9684274361682*^9, 
  3.9684274383665133`*^9}, {3.968427536419241*^9, 3.968427538415059*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"04404394-d595-4ecc-b90a-5bee985a8079"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", "m", " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "3"], " ", "m", " ", 
   SqrtBox[
    FractionBox["\[Pi]", "5"]], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"2", ",", "0"}], "]"}], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", "m"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"l", "-", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l", "+", "m"}], ")"}]}]], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"2", " ", "\[Pi]"}], "15"]], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "]"}], " ", 
   RowBox[{"Y", "[", 
    RowBox[{"l", ",", 
     RowBox[{"1", "+", "m"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.968253532234685*^9, 3.968253534234783*^9}, {
   3.968253652488798*^9, 3.968253657582654*^9}, {3.9684269723569593`*^9, 
   3.968426981722271*^9}, 3.9684273189752893`*^9, 3.968427364494503*^9, 
   3.9684274386234903`*^9, 3.968427538941292*^9, 3.968429641589313*^9, 
   3.972127945640318*^9, 3.9721415032632236`*^9, 3.972399638467163*^9, 
   3.9724016907224407`*^9, 3.9724105108236237`*^9, {3.9726652055348043`*^9, 
   3.9726652337295647`*^9}, 3.9726666771685057`*^9, 3.9726668711779137`*^9, 
   3.972668340958441*^9, 3.972732601251986*^9, 3.9727364797891417`*^9, 
   3.972746874686193*^9, 3.9727471306716347`*^9, 3.972747600132329*^9, 
   3.973691109487729*^9, 3.974381922470167*^9, 3.977580397797166*^9, 
   3.9786107432369747`*^9, 3.978699961629484*^9, 3.9792305007424383`*^9, 
   3.979652457454752*^9, 3.979754671377697*^9, 3.9798331345875587`*^9, 
   3.979833789672884*^9, 3.979835129988905*^9, 3.983547965474226*^9, 
   3.983551529559*^9, 3.983631355871685*^9, 3.983633795044354*^9, 
   3.983633864424427*^9, 3.983634221517346*^9, 3.983638299014182*^9, 
   3.983873918150281*^9, 3.983877778535964*^9, 3.98387828461946*^9, 
   3.983884300008816*^9, 3.983886622944221*^9, 3.9839632781225853`*^9, 
   3.9847582528642406`*^9, 3.9847629521136227`*^9, 3.985092280060305*^9, 
   3.985095245395382*^9, 3.985095615370316*^9, 3.985098866079133*^9, 
   3.9851024859029093`*^9, 3.985172914268477*^9, 3.985343867842265*^9, 
   3.985447918840748*^9, 3.989418007387391*^9, 3.993637115829432*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"54284e45-6658-496f-8dbd-ac2fdff78525"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expressing integrals using Gaunt coefficients", "Subsection",
 CellChangeTimes->{{3.9684301208851*^9, 
  3.968430135510495*^9}},ExpressionUUID->"72fd3f69-f377-4a13-a533-\
803f2144eea2"],

Cell[TextData[{
 "Gaunt coefficients defined by\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["G", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}]], 
     RowBox[{
      SubscriptBox["m", "1"], ",", 
      SubscriptBox["m", "2"], ",", 
      SubscriptBox["m", "3"]}]], ":=", 
    RowBox[{"\[Integral]", 
     RowBox[{"d\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         SubscriptBox["Y", 
          SubscriptBox["l", "1"]], 
         SubscriptBox["m", "1"]], ")"}], "*"], 
      SuperscriptBox[
       SubscriptBox["Y", 
        SubscriptBox["l", "2"]], 
       SubscriptBox["m", "2"]], 
      SuperscriptBox[
       SubscriptBox["Y", 
        SubscriptBox["l", "3"]], 
       SubscriptBox["m", "3"]]}]}]}], TraditionalForm]],ExpressionUUID->
  "2c22990d-1089-4add-b7c4-555d6555f2d2"]
}], "Text",
 CellChangeTimes->{{3.96843015124522*^9, 3.9684301681503067`*^9}, {
  3.9684303351725273`*^9, 3.968430436007984*^9}, {3.993637180475506*^9, 
  3.993637201902856*^9}},ExpressionUUID->"8304034e-4971-4d2b-b0ea-\
0b58fae49e36"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"YIntRule", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"l2_", ",", "m2_"}], "]"}], 
        RowBox[{"Y", "[", 
         RowBox[{"l3_", ",", "m3_"}], "]"}]}], "->", 
       RowBox[{"gauntC", "[", 
        RowBox[{"l1", ",", "m", ",", "l2", ",", "m2", ",", "l3", ",", "m3"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"l_", ",", "m_"}], "]"}], "->", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"4", "\[Pi]"}], "]"}], 
        RowBox[{"gauntC", "[", 
         RowBox[{"l1", ",", "m", ",", "0", ",", "0", ",", "l", ",", "m"}], 
         "]"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2Form", "[", 
   RowBox[{"l1_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cos2", " ", 
        RowBox[{"Y", "[", 
         RowBox[{"l", ",", "m"}], "]"}]}], "/.", "c2Rep"}], "//", "Expand"}], 
     ")"}], "/.", "YIntRule"}], "//", "Evaluate"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2Form", "[", 
   RowBox[{"l1_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"d2Int", "/.", "YIntRule"}], "//", "Evaluate"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4Form", "[", 
    RowBox[{"l1_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"cos4", " ", 
         RowBox[{"Y", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "/.", "c4Rep"}], "//", "Expand"}],
       ")"}], "/.", "YIntRule"}], "//", "Evaluate"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"c2Form", "[", 
  RowBox[{"l1", ",", "l2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"d2Form", "[", 
  RowBox[{"l1", ",", "l2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c4Form", "[", 
   RowBox[{"l1", ",", "l2"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefReps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c2", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c2Form", "[", 
         RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"d2", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d2Form", "[", 
         RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"c4", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c4Form", "[", 
         RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"\[Delta]", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.968250919196023*^9, 3.968250997473011*^9}, {
   3.968251566105997*^9, 3.96825157355657*^9}, 3.968427468776835*^9, {
   3.968427541660515*^9, 3.968427556502907*^9}, {3.968428159832156*^9, 
   3.968428241831744*^9}, {3.968428671263473*^9, 3.96842867346838*^9}, {
   3.9684287705867243`*^9, 3.968428862759766*^9}, {3.968428913697805*^9, 
   3.968428951122661*^9}, {3.968429058491901*^9, 3.968429063892475*^9}, {
   3.968429115049839*^9, 3.968429122561675*^9}, {3.968429186485332*^9, 
   3.968429202176857*^9}, {3.968429251947164*^9, 3.968429301891358*^9}, {
   3.968429813551875*^9, 3.968429848606299*^9}, {3.968429913835956*^9, 
   3.9684299185045843`*^9}, {3.968429993841811*^9, 3.968430015636454*^9}, {
   3.9684300567207317`*^9, 3.968430058918872*^9}, {3.972137964044044*^9, 
   3.972138051578766*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"1441de93-e595-4bab-8bda-7c2782f7a9ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["2", "3"], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"gauntC", "[", 
    RowBox[{"l1", ",", "m", ",", "0", ",", "0", ",", "l2", ",", "m"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   SqrtBox[
    FractionBox["\[Pi]", "5"]], " ", 
   RowBox[{"gauntC", "[", 
    RowBox[{"l1", ",", "m", ",", "2", ",", "0", ",", "l2", ",", "m"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.968429294584484*^9, 3.9684293022846737`*^9}, 
   3.9684296415913887`*^9, {3.968429813921096*^9, 3.968429849062871*^9}, 
   3.968429920206068*^9, 3.968430017005803*^9, 3.9684300644208937`*^9, 
   3.972127811123378*^9, 3.972127939349595*^9, 3.972137366922492*^9, 
   3.9721380518732853`*^9, 3.972141503266618*^9, 3.972399638469741*^9, 
   3.972401690725088*^9, 3.97241051082692*^9, {3.9726652055380363`*^9, 
   3.972665233735763*^9}, 3.972666677177001*^9, 3.972666871180698*^9, 
   3.972668340961076*^9, 3.9727326012620993`*^9, 3.9727364797913313`*^9, 
   3.9727468746911583`*^9, 3.9727471306852703`*^9, 3.9727476001356153`*^9, 
   3.973691109490931*^9, 3.9743819224729443`*^9, 3.9775803651380796`*^9, 
   3.9775803978100023`*^9, 3.978610743245631*^9, 3.978699961639469*^9, 
   3.979230500745448*^9, 3.979652457458089*^9, 3.979754671381175*^9, 
   3.9798331345975103`*^9, 3.979833789684572*^9, 3.979835129992404*^9, 
   3.983547965487913*^9, 3.983551529561779*^9, 3.983631355874154*^9, 
   3.983633795058577*^9, 3.9836338644411*^9, 3.983634221520123*^9, 
   3.983638299017058*^9, 3.9838739181623898`*^9, 3.98387777855293*^9, 
   3.983878284634984*^9, 3.983884300011203*^9, 3.983886622956273*^9, 
   3.9839632781258183`*^9, 3.984758252868392*^9, 3.984762952117*^9, 
   3.985092280063842*^9, 3.9850952453992453`*^9, 3.9850956153739643`*^9, 
   3.985098866082573*^9, 3.985102485906446*^9, 3.985172914275935*^9, 
   3.9853438678457603`*^9, 3.9854479188437033`*^9, 3.989418007389999*^9, 
   3.993637128025795*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"028fc953-281e-49c1-b130-fbc0578b161a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["2", "3"], " ", "m", " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"gauntC", "[", 
    RowBox[{"l1", ",", "m", ",", "0", ",", "0", ",", "l2", ",", "m"}], 
    "]"}]}], "+", 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"l2", "-", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l2", "+", "m"}], ")"}]}]], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"2", " ", "\[Pi]"}], "15"]], " ", 
   RowBox[{"gauntC", "[", 
    RowBox[{"l1", ",", "m", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", "l2", ",", 
     RowBox[{"1", "+", "m"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "3"], " ", "m", " ", 
   SqrtBox[
    FractionBox["\[Pi]", "5"]], " ", 
   RowBox[{"gauntC", "[", 
    RowBox[{"l1", ",", "m", ",", "2", ",", "0", ",", "l2", ",", "m"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.968429294584484*^9, 3.9684293022846737`*^9}, 
   3.9684296415913887`*^9, {3.968429813921096*^9, 3.968429849062871*^9}, 
   3.968429920206068*^9, 3.968430017005803*^9, 3.9684300644208937`*^9, 
   3.972127811123378*^9, 3.972127939349595*^9, 3.972137366922492*^9, 
   3.9721380518732853`*^9, 3.972141503266618*^9, 3.972399638469741*^9, 
   3.972401690725088*^9, 3.97241051082692*^9, {3.9726652055380363`*^9, 
   3.972665233735763*^9}, 3.972666677177001*^9, 3.972666871180698*^9, 
   3.972668340961076*^9, 3.9727326012620993`*^9, 3.9727364797913313`*^9, 
   3.9727468746911583`*^9, 3.9727471306852703`*^9, 3.9727476001356153`*^9, 
   3.973691109490931*^9, 3.9743819224729443`*^9, 3.9775803651380796`*^9, 
   3.9775803978100023`*^9, 3.978610743245631*^9, 3.978699961639469*^9, 
   3.979230500745448*^9, 3.979652457458089*^9, 3.979754671381175*^9, 
   3.9798331345975103`*^9, 3.979833789684572*^9, 3.979835129992404*^9, 
   3.983547965487913*^9, 3.983551529561779*^9, 3.983631355874154*^9, 
   3.983633795058577*^9, 3.9836338644411*^9, 3.983634221520123*^9, 
   3.983638299017058*^9, 3.9838739181623898`*^9, 3.98387777855293*^9, 
   3.983878284634984*^9, 3.983884300011203*^9, 3.983886622956273*^9, 
   3.9839632781258183`*^9, 3.984758252868392*^9, 3.984762952117*^9, 
   3.985092280063842*^9, 3.9850952453992453`*^9, 3.9850956153739643`*^9, 
   3.985098866082573*^9, 3.985102485906446*^9, 3.985172914275935*^9, 
   3.9853438678457603`*^9, 3.9854479188437033`*^9, 3.989418007389999*^9, 
   3.99363712802645*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2e1da2c9-0eb9-4314-a06a-556c691359f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["2", "5"], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"gauntC", "[", 
    RowBox[{"l1", ",", "m", ",", "0", ",", "0", ",", "l2", ",", "m"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["8", "7"], " ", 
   SqrtBox[
    FractionBox["\[Pi]", "5"]], " ", 
   RowBox[{"gauntC", "[", 
    RowBox[{"l1", ",", "m", ",", "2", ",", "0", ",", "l2", ",", "m"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["16", "105"], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"gauntC", "[", 
    RowBox[{"l1", ",", "m", ",", "4", ",", "0", ",", "l2", ",", "m"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.968429294584484*^9, 3.9684293022846737`*^9}, 
   3.9684296415913887`*^9, {3.968429813921096*^9, 3.968429849062871*^9}, 
   3.968429920206068*^9, 3.968430017005803*^9, 3.9684300644208937`*^9, 
   3.972127811123378*^9, 3.972127939349595*^9, 3.972137366922492*^9, 
   3.9721380518732853`*^9, 3.972141503266618*^9, 3.972399638469741*^9, 
   3.972401690725088*^9, 3.97241051082692*^9, {3.9726652055380363`*^9, 
   3.972665233735763*^9}, 3.972666677177001*^9, 3.972666871180698*^9, 
   3.972668340961076*^9, 3.9727326012620993`*^9, 3.9727364797913313`*^9, 
   3.9727468746911583`*^9, 3.9727471306852703`*^9, 3.9727476001356153`*^9, 
   3.973691109490931*^9, 3.9743819224729443`*^9, 3.9775803651380796`*^9, 
   3.9775803978100023`*^9, 3.978610743245631*^9, 3.978699961639469*^9, 
   3.979230500745448*^9, 3.979652457458089*^9, 3.979754671381175*^9, 
   3.9798331345975103`*^9, 3.979833789684572*^9, 3.979835129992404*^9, 
   3.983547965487913*^9, 3.983551529561779*^9, 3.983631355874154*^9, 
   3.983633795058577*^9, 3.9836338644411*^9, 3.983634221520123*^9, 
   3.983638299017058*^9, 3.9838739181623898`*^9, 3.98387777855293*^9, 
   3.983878284634984*^9, 3.983884300011203*^9, 3.983886622956273*^9, 
   3.9839632781258183`*^9, 3.984758252868392*^9, 3.984762952117*^9, 
   3.985092280063842*^9, 3.9850952453992453`*^9, 3.9850956153739643`*^9, 
   3.985098866082573*^9, 3.985102485906446*^9, 3.985172914275935*^9, 
   3.9853438678457603`*^9, 3.9854479188437033`*^9, 3.989418007389999*^9, 
   3.9936371280269814`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"62bfa13f-43de-4cd7-a2d1-f3226f4db07a"]
}, Open  ]],

Cell[TextData[{
 "We now have our three coefficients, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "2"], ",", 
    RowBox[{
     SubscriptBox["d", 
      RowBox[{"2", ",", " "}]], " ", "and", " ", 
     SubscriptBox["c", "4"]}]}], TraditionalForm]],ExpressionUUID->
  "6e8931b3-f35e-4d97-a210-f13c04c30378"]
}], "Text",
 CellChangeTimes->{{3.968430651744029*^9, 
  3.9684306842639313`*^9}},ExpressionUUID->"9c487336-8594-4efd-8d18-\
c49d47841391"]
}, Open  ]],

Cell[CellGroupData[{

Cell["General integral of three spherical harmonics", "Subsection",
 CellChangeTimes->{{3.968241065927187*^9, 3.968241076778808*^9}, {
  3.968242506327017*^9, 
  3.96824251667715*^9}},ExpressionUUID->"b2aaf43f-d95a-4655-9f76-\
622c28d99e4b"],

Cell[TextData[{
 "From (13) of https://mathworld.wolfram.com/SphericalHarmonic.html, general \
integral is\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Integral]", 
     RowBox[{"d\[CapitalOmega]", " ", 
      SuperscriptBox[
       SubscriptBox["Y", 
        SubscriptBox["l", "1"]], 
       SubscriptBox["m", "1"]], 
      SuperscriptBox[
       SubscriptBox["Y", 
        SubscriptBox["l", "2"]], 
       SubscriptBox["m", "2"]], 
      SuperscriptBox[
       SubscriptBox["Y", 
        SubscriptBox["l", "3"]], 
       SubscriptBox["m", "3"]]}]}], "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"\[Sqrt]", "4"}], "\[Pi]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox["l", "1"]}], "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox["l", "2"]}], "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox["l", "3"]}], "+", "1"}], ")"}]}], ")"}], 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox["l", "1"], 
         SubscriptBox["l", "2"], 
         SubscriptBox["l", "3"]},
        {"0", "0", "0"}
       }], ")"}], 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox["l", "1"], 
         SubscriptBox["l", "2"], 
         SubscriptBox["l", "3"]},
        {
         SubscriptBox["m", "1"], 
         SubscriptBox["m", "2"], 
         SubscriptBox["m", "3"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "07e62bff-db25-4c67-9d0b-03678f441795"],
 "\nImplementation:"
}], "Text",
 CellChangeTimes->{{3.9682425625814333`*^9, 3.968242678462255*^9}, {
  3.968243056637274*^9, 
  3.968243073577509*^9}},ExpressionUUID->"b4bd0204-0579-4c15-99e1-\
b7b771064a1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sphInt", "[", 
   RowBox[{
   "l1_", ",", "m1_", ",", "l2_", ",", "m2_", ",", "l3_", ",", "m3_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "l1"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "l2"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "l3"}], "+", "1"}], ")"}]}], 
     RowBox[{"4", "\[Pi]"}]], "]"}], 
   RowBox[{"ThreeJSymbol", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l3", ",", "0"}], "}"}]}], "]"}], 
   RowBox[{"ThreeJSymbol", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l1", ",", "m1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l2", ",", "m2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l3", ",", "m3"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9682425465534286`*^9, 3.968242553918418*^9}, {
  3.968243149325831*^9, 3.9682433138045883`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"3b1359d7-9e28-424f-a214-0fe6acea1820"],

Cell[CellGroupData[{

Cell["Conversion to Gaunt coefficient", "Subsubsection",
 CellChangeTimes->{{3.968430708042863*^9, 
  3.968430712377418*^9}},ExpressionUUID->"31031af9-a7a8-4b7c-a293-\
835b248fc736"],

Cell[TextData[{
 "Expression gaunt coefficient in terms of the integral above\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["G", 
      RowBox[{
       SubscriptBox["l", "1"], ",", 
       SubscriptBox["l", "2"], ",", 
       SubscriptBox["l", "3"]}]], 
     RowBox[{
      SubscriptBox["m", "1"], ",", 
      SubscriptBox["m", "2"], ",", 
      SubscriptBox["m", "3"]}]], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      SubscriptBox["m", "1"]], 
     RowBox[{"\[Integral]", 
      RowBox[{"d\[CapitalOmega]", " ", 
       SuperscriptBox[
        SubscriptBox["Y", 
         SubscriptBox["l", "1"]], 
        SubscriptBox["m", "1"]], 
       SuperscriptBox[
        SubscriptBox["Y", 
         SubscriptBox["l", "2"]], 
        SubscriptBox["m", "2"]], 
       SuperscriptBox[
        SubscriptBox["Y", 
         SubscriptBox["l", "3"]], 
        SubscriptBox["m", "3"]]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "650addd2-1c84-4367-b1a1-f81d50749e3e"]
}], "Text",
 CellChangeTimes->{{3.9936371560263033`*^9, 3.993637168982066*^9}, {
  3.993637208295385*^9, 
  3.993637263508061*^9}},ExpressionUUID->"d3b221d2-259a-4069-9e9d-\
82fb3f44a92f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gauntCEval", "[", 
    RowBox[{
    "l1_", ",", "m1_", ",", "l2_", ",", "m2_", ",", "l3_", ",", "m3_"}], 
    "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "m1"], 
    RowBox[{"sphInt", "[", 
     RowBox[{"l1", ",", 
      RowBox[{"-", "m1"}], ",", "l2", ",", "m2", ",", "l3", ",", "m3"}], 
     "]"}]}]}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gauntRep", "=", 
   RowBox[{"{", 
    RowBox[{"gauntC", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"gauntCEval", "[", 
        RowBox[{"#1", ",", "#2", ",", "#3", ",", "#4", ",", "#5", ",", "#6"}],
         "]"}], "&"}], ")"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.968430718970785*^9, 3.9684307805561237`*^9}, {
  3.968430817188538*^9, 3.9684308811272707`*^9}, {3.968430932232115*^9, 
  3.968430932768408*^9}, {3.972138260301662*^9, 3.9721382925338173`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"0ccfd09f-ddca-4a02-b728-9e5700ee228e"],

Cell[TextData[{
 "Note the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "m1"], TraditionalForm]],ExpressionUUID->
  "ac4520aa-41d0-4037-910a-a2b541caca9e"],
 " factor and m1 sign flip, coming from the conjugation of the first ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["Y", "l"], "m"], TraditionalForm]],ExpressionUUID->
  "8fa04859-0d1b-49f3-9475-d3bb7970ad88"],
 " in the integral"
}], "Text",
 CellChangeTimes->{{3.9684308976833067`*^9, 
  3.968430926719104*^9}},ExpressionUUID->"809c904d-15a5-4550-b473-\
a7e73204c462"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expressing full equation using Gaunt coeffs", "Subsection",
 CellChangeTimes->{{3.972138064862647*^9, 
  3.9721380835792294`*^9}},ExpressionUUID->"2b55efe7-c9fc-414b-8e4f-\
463fb93a6a7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l1", "\[Element]", 
      TemplateBox[{},
       "Integers"]}], ",", 
     RowBox[{"l2", "\[Element]", 
      TemplateBox[{},
       "Integers"]}], ",", 
     RowBox[{"m", "\[Element]", 
      TemplateBox[{},
       "Integers"]}], ",", 
     RowBox[{"l1", ">=", "0"}], ",", 
     RowBox[{"l2", ">=", "0"}], ",", 
     RowBox[{"l1", ">=", "m"}], ",", 
     RowBox[{"l2", ">=", "m"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoefMEval", "[", 
   RowBox[{"l1_", ",", "l2_", ",", "mm_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"CoefM", "[", 
       RowBox[{"l1", ",", "l2"}], "]"}], "/.", "coefReps"}], "/.", 
     "gauntRep"}], ")"}], "/.", 
   RowBox[{"m", "->", "mm"}]}]}]}], "Input",
 CellChangeTimes->{{3.9721381790228033`*^9, 3.97213818472754*^9}, {
  3.9721382439767227`*^9, 3.972138250781919*^9}, {3.9721382966516323`*^9, 
  3.972138432744666*^9}, {3.972139275613017*^9, 3.972139315774914*^9}, {
  3.9721393906987867`*^9, 3.972139529337346*^9}, {3.983878727540846*^9, 
  3.983878727853526*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5476c30a-47e7-4572-87e6-bf527956dd80"],

Cell["Looking at matrix", "Text",
 CellChangeTimes->{{3.972140851632964*^9, 
  3.972140853315734*^9}},ExpressionUUID->"8e9ccc8a-b80e-4f8d-8cb7-\
7f50b52512f7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CoefMEval", "[", 
       RowBox[{"l1", ",", "l2", ",", "2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l1", ",", "0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l2", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
    "Simplify"}], "//", "MatrixForm"}], "*)"}]], "Input",
 CellChangeTimes->{{3.972138434724297*^9, 3.972138507925765*^9}, {
   3.972138540706059*^9, 3.9721385660361977`*^9}, {3.972138868419107*^9, 
   3.972138869659523*^9}, {3.9721389366183863`*^9, 3.972138938733268*^9}, 
   3.972139335119051*^9, {3.972140351981427*^9, 3.972140377829926*^9}, 
   3.97214085861828*^9, {3.972141795931678*^9, 3.9721418207433777`*^9}, {
   3.972141872751333*^9, 3.972141876819952*^9}, 3.977585251958568*^9, 
   3.977585288800777*^9, {3.985092402096467*^9, 3.98509241036932*^9}, {
   3.9850924762780046`*^9, 3.9850924885105143`*^9}, 3.985093151776738*^9, {
   3.989418078423153*^9, 3.98941811143676*^9}, 3.989422142326997*^9, {
   3.993637296778783*^9, 3.99363730373275*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"78f9fdb4-07d6-4ff0-b8ce-08ec794cbdde"],

Cell[TextData[{
 "Commented out this and further inspections of these matrices b/c they\
\[CloseCurlyQuote]re unwieldy, but useful to uncomment and check yourself\n\
Matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", 
    RowBox[{
     SubscriptBox["l", "1"], 
     SubscriptBox["l", "2"]}]], TraditionalForm]],ExpressionUUID->
  "4fdc15c1-07b7-4d76-b8c2-fdda2725c1d1"],
 " has form sorta like\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {"X", " ", "X", " ", "X", " ", " ", " ", " "},
      {" ", "X", " ", "X", " ", "X", " ", " ", " "},
      {"X", " ", "X", " ", "X", " ", "X", " ", " "},
      {" ", "X", " ", "X", " ", "X", " ", "X", " "},
      {"X", " ", "X", " ", "X", " ", "X", " ", "X"},
      {" ", "X", " ", "X", " ", "X", " ", "X", " "},
      {" ", " ", "X", " ", "X", " ", "X", " ", "X"},
      {" ", " ", " ", "X", " ", "X", " ", "X", " "},
      {" ", " ", " ", " ", "X", " ", "X", " ", "X"}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "4453c405-aaa6-438f-ba4a-c64f99daaaac"],
 "\nBand diagonal with alternating empty entries. Only couples even and odd l \
modes to themselves."
}], "Text",
 CellChangeTimes->{{3.972140481402205*^9, 3.972140845598194*^9}, {
  3.972140937046177*^9, 3.97214096240574*^9}, {3.972141594513595*^9, 
  3.972141601261944*^9}, {3.972141880454104*^9, 3.972141881243466*^9}, {
  3.972389164818952*^9, 3.9723892264538403`*^9}, {3.99363728317649*^9, 
  3.993637331711475*^9}, {3.993637382163254*^9, 
  3.993637416213015*^9}},ExpressionUUID->"4b8b05d5-7336-4bb7-ac77-\
219919775115"],

Cell[CellGroupData[{

Cell["Separating into even and odd parts", "Subsubsection",
 CellChangeTimes->{{3.972149056224832*^9, 
  3.972149081385132*^9}},ExpressionUUID->"4c2d5e0c-1146-46a4-b9a3-\
49d27021f732"],

Cell[TextData[{
 "Split ",
 Cell[BoxData[
  FormBox["M", TraditionalForm]],ExpressionUUID->
  "23455108-09eb-4576-a2e2-896b6b6d10a4"],
 " into two matrices, one for even rows/cols and one for odd rows/cols\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["M", "E"], 
     RowBox[{
      SubscriptBox["n", "1"], 
      SubscriptBox["n", "2"]}]], ":=", 
    SubscriptBox["M", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          SubscriptBox["n", "1"]}], "+"}], "|", "m", "|"}], ")"}], ",", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          SubscriptBox["n", "2"]}], "+"}], "|", "m", "|"}], ")"}]}]]}], 
   TraditionalForm]],ExpressionUUID->"34043384-cc73-4bad-9e3c-a3139fe01dbb"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["M", "O"], 
     RowBox[{
      SubscriptBox["n", "1"], 
      SubscriptBox["n", "2"]}]], ":=", 
    SubscriptBox["M", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          SubscriptBox["n", "1"]}], "+", "1", "+"}], "|", "m", "|"}], ")"}], ",",
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          SubscriptBox["n", "2"]}], "+", "1", "+"}], "|", "m", "|"}], 
       ")"}]}]]}], TraditionalForm]],ExpressionUUID->
  "bc2121e4-83bb-4d98-897e-c0f09f20d699"]
}], "Text",
 CellChangeTimes->{{3.972149294052329*^9, 
  3.97214947824151*^9}},ExpressionUUID->"77f64e7a-9f40-46ef-a766-\
bbf58f008a57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CoefMEEval", "[", 
   RowBox[{"n1_", ",", "n2_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"CoefMEval", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "n1"}], "+", 
     RowBox[{"Abs", "[", "m", "]"}]}], ",", 
    RowBox[{
     RowBox[{"2", "n2"}], "+", 
     RowBox[{"Abs", "[", "m", "]"}]}], ",", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefMOEval", "[", 
    RowBox[{"n1_", ",", "n2_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"CoefMEval", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "n1"}], "+", "1", "+", 
      RowBox[{"Abs", "[", "m", "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", "n2"}], "+", "1", "+", 
      RowBox[{"Abs", "[", "m", "]"}]}], ",", "m"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CoefMEEval", "[", 
        RowBox[{"n1", ",", "n2", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "0", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n2", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     RowBox[{"MatrixForm", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"CoefMOEval", "[", 
         RowBox[{"n1", ",", "n2", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n1", ",", "0", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n2", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}], "//", 
    "MatrixForm"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.972149084623042*^9, 3.972149097299037*^9}, {
   3.972149133108697*^9, 3.972149199240939*^9}, {3.972149236809162*^9, 
   3.9721492370139523`*^9}, {3.972149279009556*^9, 3.972149284198543*^9}, {
   3.9721495688729277`*^9, 3.972149570895162*^9}, {3.972389016334791*^9, 
   3.972389026831419*^9}, {3.9723890644784927`*^9, 3.972389073403859*^9}, 
   3.972389650689044*^9, 3.9775852971217318`*^9, 3.977585379569151*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"80b94f76-0385-4463-b4a9-3be9ca334d95"],

Cell[TextData[{
 "Matrices ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["M", "E"], 
    RowBox[{
     SubscriptBox["n", "1"], 
     SubscriptBox["n", "2"]}]], TraditionalForm]],ExpressionUUID->
  "3a275215-37dd-4a31-97e0-58c48c085ab0"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["M", "O"], 
    RowBox[{
     SubscriptBox["n", "1"], 
     SubscriptBox["n", "2"]}]], TraditionalForm]],ExpressionUUID->
  "70c8a036-7271-4672-90ee-b02925e8d3d1"],
 " both now have form\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {"X", "X", "X", " ", " ", " ", " ", " ", " "},
      {"X", "X", "X", "X", " ", " ", " ", " ", " "},
      {"X", "X", "X", "X", "X", " ", " ", " ", " "},
      {" ", "X", "X", "X", "X", "X", " ", " ", " "},
      {" ", " ", "X", "X", "X", "X", "X", " ", " "},
      {" ", " ", " ", "X", "X", "X", "X", "X", " "},
      {" ", " ", " ", " ", "X", "X", "X", "X", "X"},
      {" ", " ", " ", " ", " ", "X", "X", "X", "X"},
      {" ", " ", " ", " ", " ", " ", "X", "X", "X"}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "62764e48-adc3-43f0-a845-317cc8dca5b0"],
 "\nBand diagonal!"
}], "Text",
 CellChangeTimes->{{3.972389090255063*^9, 3.972389137251569*^9}, {
  3.972389280602518*^9, 3.972389386925139*^9}, {3.972389434943968*^9, 
  3.9723894364987297`*^9}},ExpressionUUID->"c339cef5-4e2e-402c-83c0-\
4ab32b004fc4"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Static case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"a", "=", "0"}], ")"}], TraditionalForm]],ExpressionUUID->
  "1ed3ed5a-9d82-4dda-ad8b-38f4b6f6814e"]
}], "Section",
 CellChangeTimes->{{3.972399774876923*^9, 3.972399838684794*^9}, {
  3.972400332803747*^9, 
  3.972400349461823*^9}},ExpressionUUID->"7b65b756-c90f-4cd2-ae22-\
28dc73083ac9"],

Cell["\<\
Should reduce to simple spherical harmonic solutions in Schwarzschild case\
\>", "Text",
 CellChangeTimes->{{3.99363735405977*^9, 
  3.993637366402746*^9}},ExpressionUUID->"72a9e136-52b0-4aca-acae-\
2663339cbefa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NOrd", "=", "10"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"CoefMEEval", "[", 
         RowBox[{"n1", ",", "n2", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}], "/.", 
      RowBox[{"a", "->", "0"}]}], "//", 
     RowBox[{
      RowBox[{"MatrixForm", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CoefMOEval", "[", 
          RowBox[{"n1", ",", "n2", ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"a", "->", "0"}]}]}], "//", "MatrixForm"}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.972399861808158*^9, 3.972399886925231*^9}, {
   3.972399945950109*^9, 3.972399948564847*^9}, {3.972399978602976*^9, 
   3.9723999805367537`*^9}, {3.972400046578457*^9, 3.972400047944187*^9}, 
   3.972400089695735*^9, {3.972400158856744*^9, 3.972400186347659*^9}, {
   3.9724002648973093`*^9, 3.972400284521434*^9}, {3.972400355026985*^9, 
   3.972400370562827*^9}, 3.972400403232944*^9, 3.977585409270075*^9, 
   3.977585502187909*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"6e9e6381-b678-4be5-b787-62eac49e2b1b"],

Cell["Both matrices are diagonal! Entries are simply \
\[CapitalLambda]=l(l+1)", "Text",
 CellChangeTimes->{{3.972400405471266*^9, 3.972400416893071*^9}, {
  3.977585509626954*^9, 
  3.977585522918725*^9}},ExpressionUUID->"2662c31f-a0f4-4367-8d27-\
a482707d2610"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoefMEEval", "[", 
      RowBox[{"n1", ",", "n1", ",", "m"}], "]"}], "/.", 
     RowBox[{"a", "->", "0"}]}], "/.", 
    RowBox[{"n1", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "-", 
        RowBox[{"Abs", "[", "m", "]"}]}], ")"}], "/", "2"}]}]}], "//", 
   "Simplify"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoefMOEval", "[", 
      RowBox[{"n1", ",", "n1", ",", "m"}], "]"}], "/.", 
     RowBox[{"a", "->", "0"}]}], "/.", 
    RowBox[{"n1", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "-", "1", "-", 
        RowBox[{"Abs", "[", "m", "]"}]}], ")"}], "/", "2"}]}]}], "//", 
   "Simplify"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.97240042669114*^9, 3.972400488106843*^9}, {
  3.972400522501111*^9, 3.972400549630074*^9}, {3.972400590890781*^9, 
  3.97240066358678*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"6de33a04-1902-41cd-9c60-0c00655b0469"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "l"}], "-", 
  SuperscriptBox["l", "2"], "+", "\[CapitalLambda]"}]], "Output",
 CellChangeTimes->{{3.97240042729125*^9, 3.9724004366229*^9}, {
   3.9724004841004667`*^9, 3.9724004899546824`*^9}, {3.972400524232246*^9, 
   3.9724005499716263`*^9}, {3.9724006161939487`*^9, 3.972400629120452*^9}, 
   3.972400666660679*^9, 3.9724016909401207`*^9, 3.972410511046195*^9, {
   3.972665205738328*^9, 3.972665233928343*^9}, 3.9726666773608093`*^9, 
   3.9726668713723927`*^9, 3.972668341151051*^9, 3.972732601447566*^9, 
   3.9727364799707327`*^9, 3.972746874880246*^9, 3.972747130876182*^9, 
   3.9727476003365088`*^9, 3.973691109689055*^9, 3.974381922655759*^9, 
   3.977585539641727*^9, 3.978610743443729*^9, 3.978699961825529*^9, 
   3.9792305009454412`*^9, 3.979652457645175*^9, 3.979754671581049*^9, 
   3.979833134794541*^9, 3.979833789883851*^9, 3.979835130193181*^9, 
   3.983547965690501*^9, 3.983551529757505*^9, 3.9836313560679493`*^9, 
   3.9836337952607393`*^9, 3.9836338646485453`*^9, 3.9836342217159157`*^9, 
   3.983873918697441*^9, 3.983877779648946*^9, 3.983878525879713*^9, 
   3.9838843002026377`*^9, 3.9838866231618958`*^9, 3.9839632783430967`*^9, 
   3.984758253080565*^9, 3.984762952321499*^9, 3.985092280258897*^9, 
   3.985095245612234*^9, 3.985095615573848*^9, 3.9850988662768373`*^9, 
   3.9851024861117563`*^9, 3.985343868047482*^9, 3.985447919043111*^9, 
   3.99363742586624*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"823f6dc3-269c-45b7-956c-e4cf7ddeb0b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "l"}], "-", 
  SuperscriptBox["l", "2"], "+", "\[CapitalLambda]"}]], "Output",
 CellChangeTimes->{{3.97240042729125*^9, 3.9724004366229*^9}, {
   3.9724004841004667`*^9, 3.9724004899546824`*^9}, {3.972400524232246*^9, 
   3.9724005499716263`*^9}, {3.9724006161939487`*^9, 3.972400629120452*^9}, 
   3.972400666660679*^9, 3.9724016909401207`*^9, 3.972410511046195*^9, {
   3.972665205738328*^9, 3.972665233928343*^9}, 3.9726666773608093`*^9, 
   3.9726668713723927`*^9, 3.972668341151051*^9, 3.972732601447566*^9, 
   3.9727364799707327`*^9, 3.972746874880246*^9, 3.972747130876182*^9, 
   3.9727476003365088`*^9, 3.973691109689055*^9, 3.974381922655759*^9, 
   3.977585539641727*^9, 3.978610743443729*^9, 3.978699961825529*^9, 
   3.9792305009454412`*^9, 3.979652457645175*^9, 3.979754671581049*^9, 
   3.979833134794541*^9, 3.979833789883851*^9, 3.979835130193181*^9, 
   3.983547965690501*^9, 3.983551529757505*^9, 3.9836313560679493`*^9, 
   3.9836337952607393`*^9, 3.9836338646485453`*^9, 3.9836342217159157`*^9, 
   3.983873918697441*^9, 3.983877779648946*^9, 3.983878525879713*^9, 
   3.9838843002026377`*^9, 3.9838866231618958`*^9, 3.9839632783430967`*^9, 
   3.984758253080565*^9, 3.984762952321499*^9, 3.985092280258897*^9, 
   3.985095245612234*^9, 3.985095615573848*^9, 3.9850988662768373`*^9, 
   3.9851024861117563`*^9, 3.985343868047482*^9, 3.985447919043111*^9, 
   3.993637426024887*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"2649ed64-49b1-4762-a486-8725ceae3f02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "/.", "auxReps"}], "/.", 
  RowBox[{"a", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.9775871033371553`*^9, 3.977587109897745*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ccec034f-f807-48e0-8c58-d4f4f5be4bab"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["\[Mu]m", "2"], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox["\[Sigma]", "\[Lambda]"]}]], "Output",
 CellChangeTimes->{3.977587110124466*^9, 3.978610743630291*^9, 
  3.9786999619917307`*^9, 3.979230501153059*^9, 3.979652457815831*^9, 
  3.979754671759748*^9, 3.979833134971303*^9, 3.9798337900701838`*^9, 
  3.9798351303708143`*^9, 3.9835479659001904`*^9, 3.9835515299499807`*^9, 
  3.9836313562529373`*^9, 3.983633795437417*^9, 3.983633864838587*^9, 
  3.983634221894475*^9, 3.983873918852429*^9, 3.983877779807334*^9, 
  3.983878526048506*^9, 3.983884300387561*^9, 3.983886623356564*^9, 
  3.983963278534813*^9, 3.984758253259408*^9, 3.984762952502977*^9, 
  3.985092280426652*^9, 3.985095245798793*^9, 3.985095615760049*^9, 
  3.985098866448285*^9, 3.9851024862885237`*^9, 3.9853438682183847`*^9, 
  3.98544791921039*^9, 3.993637428246882*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"86e0f9e8-bf04-4ef8-b5c6-25c729f38bde"]
}, Open  ]],

Cell["\<\
Diagonal, so both above expressions must be 0. We\[CloseCurlyQuote]ve \
recovered the good old characteristic eq from the Schwarzschild case! This \
just gives spherical harmonics.\
\>", "Text",
 CellChangeTimes->{{3.972400679410059*^9, 
  3.9724007628522377`*^9}},ExpressionUUID->"2524fe68-04e3-41ba-99bb-\
9f9afddf5a80"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "=", "\[Mu]"}], TraditionalForm]],ExpressionUUID->
  "1e10e455-b85b-40ab-b869-29b113a499b9"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"s", "=", 
     RowBox[{"-", "1"}]}], ",", " ", 
    RowBox[{"l", "=", 
     RowBox[{"|", "m", "|"}]}]}], TraditionalForm]],ExpressionUUID->
  "682bf8fc-6a06-46e3-8445-924280c04379"]
}], "Section",
 CellChangeTimes->{{3.972401693911298*^9, 3.9724017005435762`*^9}, {
  3.983634807352056*^9, 3.983634820755007*^9}, {3.983635966070777*^9, 
  3.983635988808405*^9}, {3.983884250297373*^9, 3.9838842532732267`*^9}, {
  3.994521987923917*^9, 
  3.994521987923942*^9}},ExpressionUUID->"3e47144f-7e2d-41ea-b519-\
9f6c853c1bcd"],

Cell[TextData[{
 "Taking ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "->", "\[Mu]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f75872cc-ad7c-4124-88be-5bd0c150d8f7"],
 ", i.e., ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "->", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c27aa5c1-1df6-4251-abfd-126339b6f87d"]
}], "Text",
 CellChangeTimes->{{3.9936374489468946`*^9, 
  3.993637474747302*^9}},ExpressionUUID->"b2eea449-c510-499d-87dd-\
49b9aba64a40"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NOrd", "=", "10"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEConds", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CoefMEEval", "[", 
       RowBox[{"n1", ",", "n2", ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
      RowBox[{"k", "->", "0"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MOConds", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CoefMOEval", "[", 
       RowBox[{"n1", ",", "n2", ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
      RowBox[{"k", "->", "0"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9724007868003597`*^9, 3.972400805526968*^9}, {
   3.972400946866026*^9, 3.972400951811635*^9}, 3.9724017086124687`*^9, {
   3.977587571670018*^9, 3.977587639826931*^9}, 3.983631843475733*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"9eade385-48ab-417b-af02-ff94bd9f5c7b"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 63, 10, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.977587572563981*^9, 3.9775875920890017`*^9}, 
   3.977587630363193*^9, 3.97861074366276*^9, 3.978699962024187*^9, 
   3.979230501186912*^9, 3.9796524578482857`*^9, 3.979754671795107*^9, 
   3.979833135008032*^9, 3.979833790141678*^9, 3.979835130401381*^9, 
   3.9835479659339247`*^9, 3.983548086465507*^9, 3.983551529982997*^9, 
   3.983631356281451*^9, 3.983633795470313*^9, 3.98363386487049*^9, 
   3.983634221924993*^9, 3.983873918881329*^9, 3.98387777981814*^9, 
   3.983878529433807*^9, 3.9838843004241133`*^9, 3.983886623388372*^9, 
   3.9839632785665627`*^9, 3.984758253299074*^9, 3.984758637011696*^9, 
   3.984762952534307*^9, 3.985092280460338*^9, 3.9850952458309097`*^9, 
   3.985095615791091*^9, 3.9850988664775467`*^9, 3.9850996173030977`*^9, 
   3.9853438682521143`*^9, 3.985447919245363*^9, 3.9936374383879633`*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"5566abb7-5d23-4f46-93e2-a85cc810b54c"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"m\\\"}]}], \\\"}\\\
\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\
\",\\\", \\\"m\\\"}], \\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 
   63, 11, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.977587572563981*^9, 3.9775875920890017`*^9}, 
   3.977587630363193*^9, 3.97861074366276*^9, 3.978699962024187*^9, 
   3.979230501186912*^9, 3.9796524578482857`*^9, 3.979754671795107*^9, 
   3.979833135008032*^9, 3.979833790141678*^9, 3.979835130401381*^9, 
   3.9835479659339247`*^9, 3.983548086465507*^9, 3.983551529982997*^9, 
   3.983631356281451*^9, 3.983633795470313*^9, 3.98363386487049*^9, 
   3.983634221924993*^9, 3.983873918881329*^9, 3.98387777981814*^9, 
   3.983878529433807*^9, 3.9838843004241133`*^9, 3.983886623388372*^9, 
   3.9839632785665627`*^9, 3.984758253299074*^9, 3.984758637011696*^9, 
   3.984762952534307*^9, 3.985092280460338*^9, 3.9850952458309097`*^9, 
   3.985095615791091*^9, 3.9850988664775467`*^9, 3.9850996173030977`*^9, 
   3.9853438682521143`*^9, 3.985447919245363*^9, 3.993637438390362*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"cecc72c3-28b7-4c0b-8628-0ed9df0d389f"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 63, 12, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.977587572563981*^9, 3.9775875920890017`*^9}, 
   3.977587630363193*^9, 3.97861074366276*^9, 3.978699962024187*^9, 
   3.979230501186912*^9, 3.9796524578482857`*^9, 3.979754671795107*^9, 
   3.979833135008032*^9, 3.979833790141678*^9, 3.979835130401381*^9, 
   3.9835479659339247`*^9, 3.983548086465507*^9, 3.983551529982997*^9, 
   3.983631356281451*^9, 3.983633795470313*^9, 3.98363386487049*^9, 
   3.983634221924993*^9, 3.983873918881329*^9, 3.98387777981814*^9, 
   3.983878529433807*^9, 3.9838843004241133`*^9, 3.983886623388372*^9, 
   3.9839632785665627`*^9, 3.984758253299074*^9, 3.984758637011696*^9, 
   3.984762952534307*^9, 3.985092280460338*^9, 3.9850952458309097`*^9, 
   3.985095615791091*^9, 3.9850988664775467`*^9, 3.9850996173030977`*^9, 
   3.9853438682521143`*^9, 3.985447919245363*^9, 3.993637438391872*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"c9b5ab09-e6a8-425b-ac7d-b74bcc0e58ad"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ClebschGordan\\\", \
\\\"::\\\", \\\"tri\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 63, 13, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.977587572563981*^9, 3.9775875920890017`*^9}, 
   3.977587630363193*^9, 3.97861074366276*^9, 3.978699962024187*^9, 
   3.979230501186912*^9, 3.9796524578482857`*^9, 3.979754671795107*^9, 
   3.979833135008032*^9, 3.979833790141678*^9, 3.979835130401381*^9, 
   3.9835479659339247`*^9, 3.983548086465507*^9, 3.983551529982997*^9, 
   3.983631356281451*^9, 3.983633795470313*^9, 3.98363386487049*^9, 
   3.983634221924993*^9, 3.983873918881329*^9, 3.98387777981814*^9, 
   3.983878529433807*^9, 3.9838843004241133`*^9, 3.983886623388372*^9, 
   3.9839632785665627`*^9, 3.984758253299074*^9, 3.984758637011696*^9, 
   3.984762952534307*^9, 3.985092280460338*^9, 3.9850952458309097`*^9, 
   3.985095615791091*^9, 3.9850988664775467`*^9, 3.9850996173030977`*^9, 
   3.9853438682521143`*^9, 3.985447919245363*^9, 3.993637438395804*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"806cf56f-1bf3-42bd-bd58-573d497be350"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 64, 14, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.977587572563981*^9, 3.9775875920890017`*^9}, 
   3.977587630363193*^9, 3.97861074366276*^9, 3.978699962024187*^9, 
   3.979230501186912*^9, 3.9796524578482857`*^9, 3.979754671795107*^9, 
   3.979833135008032*^9, 3.979833790141678*^9, 3.979835130401381*^9, 
   3.9835479659339247`*^9, 3.983548086465507*^9, 3.983551529982997*^9, 
   3.983631356281451*^9, 3.983633795470313*^9, 3.98363386487049*^9, 
   3.983634221924993*^9, 3.983873918881329*^9, 3.98387777981814*^9, 
   3.983878529433807*^9, 3.9838843004241133`*^9, 3.983886623388372*^9, 
   3.9839632785665627`*^9, 3.984758253299074*^9, 3.984758637011696*^9, 
   3.984762952534307*^9, 3.985092280460338*^9, 3.9850952458309097`*^9, 
   3.985095615791091*^9, 3.9850988664775467`*^9, 3.9850996173030977`*^9, 
   3.9853438682521143`*^9, 3.985447919245363*^9, 3.99363743911063*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"b85b3ce0-c9ca-43c4-b27d-186bd238bf37"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"m\\\"}]}], \\\"}\\\
\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\
\",\\\", \\\"m\\\"}], \\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 
   64, 15, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.977587572563981*^9, 3.9775875920890017`*^9}, 
   3.977587630363193*^9, 3.97861074366276*^9, 3.978699962024187*^9, 
   3.979230501186912*^9, 3.9796524578482857`*^9, 3.979754671795107*^9, 
   3.979833135008032*^9, 3.979833790141678*^9, 3.979835130401381*^9, 
   3.9835479659339247`*^9, 3.983548086465507*^9, 3.983551529982997*^9, 
   3.983631356281451*^9, 3.983633795470313*^9, 3.98363386487049*^9, 
   3.983634221924993*^9, 3.983873918881329*^9, 3.98387777981814*^9, 
   3.983878529433807*^9, 3.9838843004241133`*^9, 3.983886623388372*^9, 
   3.9839632785665627`*^9, 3.984758253299074*^9, 3.984758637011696*^9, 
   3.984762952534307*^9, 3.985092280460338*^9, 3.9850952458309097`*^9, 
   3.985095615791091*^9, 3.9850988664775467`*^9, 3.9850996173030977`*^9, 
   3.9853438682521143`*^9, 3.985447919245363*^9, 3.993637439112773*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"40de5512-d9f0-40b7-b5f2-91ff97022d1c"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 64, 16, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.977587572563981*^9, 3.9775875920890017`*^9}, 
   3.977587630363193*^9, 3.97861074366276*^9, 3.978699962024187*^9, 
   3.979230501186912*^9, 3.9796524578482857`*^9, 3.979754671795107*^9, 
   3.979833135008032*^9, 3.979833790141678*^9, 3.979835130401381*^9, 
   3.9835479659339247`*^9, 3.983548086465507*^9, 3.983551529982997*^9, 
   3.983631356281451*^9, 3.983633795470313*^9, 3.98363386487049*^9, 
   3.983634221924993*^9, 3.983873918881329*^9, 3.98387777981814*^9, 
   3.983878529433807*^9, 3.9838843004241133`*^9, 3.983886623388372*^9, 
   3.9839632785665627`*^9, 3.984758253299074*^9, 3.984758637011696*^9, 
   3.984762952534307*^9, 3.985092280460338*^9, 3.9850952458309097`*^9, 
   3.985095615791091*^9, 3.9850988664775467`*^9, 3.9850996173030977`*^9, 
   3.9853438682521143`*^9, 3.985447919245363*^9, 3.99363743911429*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"92a54391-2ea6-4bf7-ab0b-6d02fbb9a2a7"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ClebschGordan\\\", \
\\\"::\\\", \\\"tri\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 64, 17, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.977587572563981*^9, 3.9775875920890017`*^9}, 
   3.977587630363193*^9, 3.97861074366276*^9, 3.978699962024187*^9, 
   3.979230501186912*^9, 3.9796524578482857`*^9, 3.979754671795107*^9, 
   3.979833135008032*^9, 3.979833790141678*^9, 3.979835130401381*^9, 
   3.9835479659339247`*^9, 3.983548086465507*^9, 3.983551529982997*^9, 
   3.983631356281451*^9, 3.983633795470313*^9, 3.98363386487049*^9, 
   3.983634221924993*^9, 3.983873918881329*^9, 3.98387777981814*^9, 
   3.983878529433807*^9, 3.9838843004241133`*^9, 3.983886623388372*^9, 
   3.9839632785665627`*^9, 3.984758253299074*^9, 3.984758637011696*^9, 
   3.984762952534307*^9, 3.985092280460338*^9, 3.9850952458309097`*^9, 
   3.985095615791091*^9, 3.9850988664775467`*^9, 3.9850996173030977`*^9, 
   3.9853438682521143`*^9, 3.985447919245363*^9, 3.99363743911565*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"f5316cfa-d7f0-40e3-92de-8741ba35c208"]
}, Open  ]],

Cell["Both matrices are tridiagonal! We can check a special case", "Text",
 CellChangeTimes->{{3.9724017116125107`*^9, 3.972401721855528*^9}, {
  3.9724019611722918`*^9, 
  3.972401965468855*^9}},ExpressionUUID->"8334aeab-cf68-444b-940c-\
b22dc4da6119"],

Cell[CellGroupData[{

Cell["Check", "Subsection",
 CellChangeTimes->{{3.983901544917617*^9, 
  3.9839015452029657`*^9}},ExpressionUUID->"11d29119-622e-401f-aba2-\
14e655d78681"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lChoice", "=", "l1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Choice", " ", "of", " ", "l", " ", "for", " ", "lower", " ", "term", " ",
       "in", " ", "two"}], "-", 
     RowBox[{"term", " ", "expansion"}]}], ",", " ", 
    RowBox[{"should", " ", "be", " ", "even"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n1Choice", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mChoice", "=", "lChoice"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Choice", " ", "of", " ", "m"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NOrd", "=", "10"}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "to", " ", "truncate", " ", "matrix", " ", "at"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "vector"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefVec", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{"0", "&"}], ",", 
     RowBox[{"NOrd", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coefVec", "[", 
     RowBox[{"[", 
      RowBox[{"n1Choice", "+", "1"}], "]"}], "]"}], "=", "1"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "matrix"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefMChoice", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CoefMEEval", "[", 
        RowBox[{"n1", ",", "n2", ",", "mChoice"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"k", "->", "0"}]}], "}"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Even", " ", "modes"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsEV", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CoefMChoice", ".", "coefVec"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"l1", ">=", "1"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqsEV", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsEVCompact", "=", 
   RowBox[{"eqsEV", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsEVLong", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eqsEVCompact", "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"m", "->", "mChoice"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9835483103411694`*^9, 3.983548331396541*^9}, {
   3.983548391909404*^9, 3.9835483996531467`*^9}, {3.9835484460759697`*^9, 
   3.9835486122669973`*^9}, {3.9835488386052933`*^9, 
   3.9835488387482967`*^9}, {3.983548919024663*^9, 3.9835489232462797`*^9}, {
   3.9835490021014347`*^9, 3.983549033743167*^9}, {3.9835491019574547`*^9, 
   3.983549112326585*^9}, {3.983549236100748*^9, 3.983549266390234*^9}, {
   3.9835494030310383`*^9, 3.983549428153503*^9}, {3.983549609103422*^9, 
   3.983549612976303*^9}, {3.983549805316833*^9, 3.98354980580408*^9}, {
   3.983550005396863*^9, 3.9835500581213427`*^9}, {3.983550114078071*^9, 
   3.983550123627221*^9}, {3.983550161009636*^9, 3.983550161814959*^9}, {
   3.983550197841332*^9, 3.983550234549087*^9}, {3.983631856565509*^9, 
   3.983631954845983*^9}, {3.9836320069034367`*^9, 3.9836320254884644`*^9}, {
   3.9836322839376163`*^9, 3.9836324037502327`*^9}, {3.983632883377263*^9, 
   3.9836329698854523`*^9}, {3.983633039016797*^9, 3.983633041624536*^9}, {
   3.983633080690703*^9, 3.983633081156064*^9}, {3.983633111200444*^9, 
   3.983633117059449*^9}, {3.983633636307514*^9, 3.983633648533082*^9}, {
   3.983633679316553*^9, 3.9836336886746893`*^9}, {3.9836338056133347`*^9, 
   3.983633836456379*^9}, 3.9836341480584507`*^9, {3.983634182511479*^9, 
   3.983634192651524*^9}, 3.983634262672546*^9, {3.983635678495977*^9, 
   3.983635723493458*^9}, 3.983883653704273*^9, {3.9838836884176064`*^9, 
   3.98388374522007*^9}, {3.9838838685181026`*^9, 3.983883878104787*^9}, {
   3.983885543996085*^9, 3.983885562291973*^9}, {3.983901562804368*^9, 
   3.9839017049564123`*^9}, {3.983901745286296*^9, 3.983901748973813*^9}, {
   3.98390231289683*^9, 3.983902351605658*^9}, {3.983902406583747*^9, 
   3.983902424725121*^9}, 3.983960250491791*^9, 3.9839602847771473`*^9, {
   3.983960319683325*^9, 3.9839603204800463`*^9}, 3.9847586805754213`*^9, 
   3.984758953277972*^9, {3.985099742135096*^9, 3.985099754757709*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"afa8459e-9908-4984-8a23-559b109e26dc"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*FractionBox[RowBox[{\\\"0\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\
\\\"}], RowBox[{RowBox[{\\\"-\\\", \\\"l1\\\"}], \\\"+\\\", RowBox[{\\\"Abs\\\
\", \\\"[\\\", \\\"l1\\\", \\\"]\\\"}]}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"3\\\", \\\"2\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"l1\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"ComplexInfinity\\\"}], RowBox[{\\\"1\\\", \\\"+\\\
\", \\\"l1\\\", \\\"-\\\", RowBox[{\\\"Abs\\\", \\\"[\\\", \\\"l1\\\", \
\\\"]\\\"}]}]]\\) encountered.\"", 2, 71, 18, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.983901574239738*^9, {3.983901629427144*^9, 
   3.983901705379238*^9}, 3.983901749663746*^9, 3.983902313452806*^9, 
   3.9839023524663963`*^9, {3.9839024076083384`*^9, 3.983902425265567*^9}, 
   3.98396028524022*^9, 3.983960322300674*^9, 3.98396328015836*^9, 
   3.984758254754525*^9, 3.9847586423451347`*^9, 3.984758681006337*^9, 
   3.984762953937483*^9, 3.985092281900427*^9, 3.985095247279654*^9, 
   3.985095617248474*^9, 3.9850988678806267`*^9, 3.9850996221983223`*^9, {
   3.985099743021492*^9, 3.9850997554268293`*^9}, 3.9851007045726843`*^9, 
   3.985343869845443*^9, 3.985447920839872*^9, 3.993637500938429*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"a9465bfd-ac58-4316-bff2-bf0548d588eb"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{RowBox[{\\\"Abs\\\", \\\"[\\\", \\\"l1\\\", \\\"]\\\"}], \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\
\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"Abs\\\", \\\"[\\\", \
\\\"l1\\\", \\\"]\\\"}]}], \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]}], \\\"]\\\"}]\
\\) is not triangular.\"", 2, 71, 19, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.983901574239738*^9, {3.983901629427144*^9, 
   3.983901705379238*^9}, 3.983901749663746*^9, 3.983902313452806*^9, 
   3.9839023524663963`*^9, {3.9839024076083384`*^9, 3.983902425265567*^9}, 
   3.98396028524022*^9, 3.983960322300674*^9, 3.98396328015836*^9, 
   3.984758254754525*^9, 3.9847586423451347`*^9, 3.984758681006337*^9, 
   3.984762953937483*^9, 3.985092281900427*^9, 3.985095247279654*^9, 
   3.985095617248474*^9, 3.9850988678806267`*^9, 3.9850996221983223`*^9, {
   3.985099743021492*^9, 3.9850997554268293`*^9}, 3.9851007045726843`*^9, 
   3.985343869845443*^9, 3.985447920839872*^9, 3.993637500940773*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"90f2f1c8-9473-4e3f-a80f-a8526c6c68c9"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{RowBox[{\\\"Abs\\\", \\\"[\\\", \\\"l1\\\", \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"-\\\", \\\"m\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"Abs\\\", \
\\\"[\\\", \\\"l1\\\", \\\"]\\\"}]}], \\\",\\\", \\\"m\\\"}], \\\"}\\\"}]}], \
\\\"]\\\"}]\\) is not triangular.\"", 2, 71, 20, 25329692825732548398, 
   "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.983901574239738*^9, {3.983901629427144*^9, 
   3.983901705379238*^9}, 3.983901749663746*^9, 3.983902313452806*^9, 
   3.9839023524663963`*^9, {3.9839024076083384`*^9, 3.983902425265567*^9}, 
   3.98396028524022*^9, 3.983960322300674*^9, 3.98396328015836*^9, 
   3.984758254754525*^9, 3.9847586423451347`*^9, 3.984758681006337*^9, 
   3.984762953937483*^9, 3.985092281900427*^9, 3.985095247279654*^9, 
   3.985095617248474*^9, 3.9850988678806267`*^9, 3.9850996221983223`*^9, {
   3.985099743021492*^9, 3.9850997554268293`*^9}, 3.9851007045726843`*^9, 
   3.985343869845443*^9, 3.985447920839872*^9, 3.993637500942288*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"390c3745-1173-4f2c-b4ea-8522d99af6c8"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{RowBox[{\\\"Abs\\\", \\\"[\\\", \\\"l1\\\", \\\"]\\\"}], \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\
\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"Abs\\\", \\\"[\\\", \
\\\"l1\\\", \\\"]\\\"}]}], \\\",\\\", \\\"0\\\"}], \\\"}\\\"}]}], \\\"]\\\"}]\
\\) is not triangular.\"", 2, 71, 21, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.983901574239738*^9, {3.983901629427144*^9, 
   3.983901705379238*^9}, 3.983901749663746*^9, 3.983902313452806*^9, 
   3.9839023524663963`*^9, {3.9839024076083384`*^9, 3.983902425265567*^9}, 
   3.98396028524022*^9, 3.983960322300674*^9, 3.98396328015836*^9, 
   3.984758254754525*^9, 3.9847586423451347`*^9, 3.984758681006337*^9, 
   3.984762953937483*^9, 3.985092281900427*^9, 3.985095247279654*^9, 
   3.985095617248474*^9, 3.9850988678806267`*^9, 3.9850996221983223`*^9, {
   3.985099743021492*^9, 3.9850997554268293`*^9}, 3.9851007045726843`*^9, 
   3.985343869845443*^9, 3.985447920839872*^9, 3.993637500967231*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"614420d4-3f30-406d-9d71-771d08afcd95"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ClebschGordan\\\", \
\\\"::\\\", \\\"tri\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 71, 22, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.983901574239738*^9, {3.983901629427144*^9, 
   3.983901705379238*^9}, 3.983901749663746*^9, 3.983902313452806*^9, 
   3.9839023524663963`*^9, {3.9839024076083384`*^9, 3.983902425265567*^9}, 
   3.98396028524022*^9, 3.983960322300674*^9, 3.98396328015836*^9, 
   3.984758254754525*^9, 3.9847586423451347`*^9, 3.984758681006337*^9, 
   3.984762953937483*^9, 3.985092281900427*^9, 3.985095247279654*^9, 
   3.985095617248474*^9, 3.9850988678806267`*^9, 3.9850996221983223`*^9, {
   3.985099743021492*^9, 3.9850997554268293`*^9}, 3.9851007045726843`*^9, 
   3.985343869845443*^9, 3.985447920839872*^9, 3.993637500969274*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"307916e7-35d3-4f3d-84cb-c2032858be80"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "l1"}], "-", 
        SuperscriptBox["l1", "2"], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "l1", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "l1"}]}]], "+", "\[CapitalLambda]", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l1", " ", "\[Lambda]"}], "+", 
            RowBox[{
             SuperscriptBox["l1", "2"], " ", "\[Lambda]"}], "-", 
            RowBox[{"\[Lambda]", " ", "\[CapitalLambda]"}], "-", 
            RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "l1"}]}]]}]},
      {
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l1"}], ")"}], " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l1"}], " ", "\[Lambda]"}], "+", 
           RowBox[{
            SuperscriptBox["l1", "2"], " ", "\[Lambda]"}], "-", 
           RowBox[{"\[Lambda]", " ", "\[CapitalLambda]"}], "-", 
           RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "l1"}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{"5", "+", 
           RowBox[{"7", " ", "l1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["l1", "2"]}]}]]}]]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.983901658503834*^9, 3.983901705890073*^9}, 
   3.98390175278743*^9, 3.9839023169253387`*^9, 3.983902355192451*^9, {
   3.983902410117874*^9, 3.9839024278440866`*^9}, 3.983960287764132*^9, 
   3.983960322899582*^9, 3.983963280728902*^9, 3.984758255306617*^9, 
   3.984758642869206*^9, 3.984758681520493*^9, 3.984762954482686*^9, 
   3.985092282446395*^9, 3.985095247836638*^9, 3.9850956178082047`*^9, 
   3.985098868425452*^9, 3.9850996227186613`*^9, {3.985099743579739*^9, 
   3.985099758498382*^9}, 3.985100707719611*^9, 3.985343872957492*^9, 
   3.985447923858313*^9, 3.9936375041314793`*^9},
 CellLabel->
  "Out[73]//MatrixForm=",ExpressionUUID->"15503cc3-5991-4f0f-a96a-\
f78440dc7d52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqsEVLong", "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.983901685045848*^9, 3.98390172801563*^9}, {
   3.985099685171651*^9, 3.9850996886636267`*^9}, 3.9850997647574453`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"45fe991e-30a5-42d9-94a5-ac30fa9bd345"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "l1"}]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l1", " ", "\[Lambda]"}], "+", "\[Mu]m", "-", 
        RowBox[{"a", " ", "\[Lambda]", " ", "\[Mu]m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[Lambda]"}], "+", 
        RowBox[{"5", " ", "l1", " ", "\[Lambda]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["l1", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{"3", " ", "a", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"2", " ", "a", " ", "l1", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "l1", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"3", " ", "\[Mu]m"}], "-", 
        RowBox[{"2", " ", "l1", " ", "\[Mu]m"}], "-", 
        RowBox[{"3", " ", "a", " ", "\[Lambda]", " ", "\[Mu]m"}], "-", 
        RowBox[{"2", " ", "a", " ", "l1", " ", "\[Lambda]", " ", "\[Mu]m"}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]m"}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["\[Lambda]", "3"], " ", "\[Mu]m"}]}], ")"}]}]}]}], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "l1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "+", 
       RowBox[{"l1", " ", "\[Lambda]"}], "-", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", "\[Mu]m", "-", 
       RowBox[{"a", " ", "\[Lambda]", " ", "\[Mu]m"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l1", " ", "\[Lambda]"}], "+", "\[Mu]m", "-", 
       RowBox[{"a", " ", "\[Lambda]", " ", "\[Mu]m"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "l1"}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"5", "+", 
       RowBox[{"7", " ", "l1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["l1", "2"]}]}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.983901712415532*^9, 3.9839017282900133`*^9}, 
   3.983901765090823*^9, 3.98390232031024*^9, 3.983902365744217*^9, 
   3.983902414924882*^9, 3.983902460521744*^9, 3.983960326390972*^9, 
   3.9839632807426233`*^9, 3.984758255318008*^9, 3.9847586458249693`*^9, 
   3.984758683710905*^9, 3.984762954495141*^9, 3.985092282455305*^9, 
   3.9850952478469152`*^9, 3.98509561781787*^9, 3.985098868436203*^9, 
   3.985099627657793*^9, {3.9850996866148243`*^9, 3.985099702337945*^9}, {
   3.985099746006177*^9, 3.985099765054042*^9}, 3.985100710575821*^9, 
   3.985343873030426*^9, 3.985447923908044*^9, 3.993637512141292*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"04701e2a-84d6-4ed3-b9b5-d2c34909b9c2"]
}, Open  ]],

Cell["\<\
Second equation has a promising looking factor. Hard to tell if it can also \
be factored out of the first.

Let\[CloseCurlyQuote]s check:\
\>", "Text",
 CellChangeTimes->{{3.9839601876658173`*^9, 
  3.9839602194011793`*^9}},ExpressionUUID->"79d3a9d7-75ed-446b-8dfa-\
89a7cc60da87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"PolynomialRemainder", "[", 
     RowBox[{
      RowBox[{"eqsEVLong", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l1", " ", "\[Lambda]"}], "+", "\[Mu]m", "-", 
        RowBox[{"a", " ", "\[Lambda]", " ", "\[Mu]m"}]}], ")"}], ",", 
      "\[Lambda]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "1", ",", "20"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9839024871167307`*^9, 3.983902554094243*^9}, {
  3.984758708754129*^9, 3.9847587090450706`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"90e16f26-caea-4a56-9039-9d45a0c574f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.983902507520813*^9, 3.983902554682255*^9}, 
   3.983963280793805*^9, 3.984758255369586*^9, 3.98475870954736*^9, 
   3.98476295454606*^9, 3.98509228250699*^9, 3.9850952478999357`*^9, 
   3.98509561787043*^9, 3.9850988684874363`*^9, 3.985099786450655*^9, 
   3.985100712848075*^9, 3.985343873075799*^9, 3.985447923952895*^9, 
   3.993637517506868*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"d906bc98-955a-43b1-af37-baf3794b6dc1"]
}, Open  ]],

Cell[TextData[{
 "All share common factor (l1 \[Lambda]+\[Mu]m-a \[Lambda] \[Mu]m) in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", "l"}], TraditionalForm]],ExpressionUUID->
  "187242d3-6e4f-4b95-ba96-6b88fae27267"],
 " case and common factor (l1 \[Lambda]+\[Mu]m+a \[Lambda] \[Mu]m) in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{"-", "l"}]}], TraditionalForm]],ExpressionUUID->
  "bddde33c-1642-4fee-addf-13f653af35f3"],
 " case"
}], "Text",
 CellChangeTimes->{{3.983901779580514*^9, 3.98390179061907*^9}, {
  3.983902681083714*^9, 3.983902711621799*^9}, {3.9839034804657784`*^9, 
  3.9839034821795588`*^9}},ExpressionUUID->"0ce01149-fb15-4e10-aa39-\
48bad42e569b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]Sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l1", " ", "\[Lambda]"}], "+", "\[Mu]m", "-", 
        RowBox[{"a", " ", "\[Lambda]", " ", "\[Mu]m"}]}], ")"}], "==", "0"}], 
     ",", "\[Lambda]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.983901793450337*^9, 3.983901800038769*^9}, {
   3.9839022680767317`*^9, 3.983902274303989*^9}, 3.9839027158049507`*^9, 
   3.985099964123891*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"bf4f4060-c997-4bf3-8f6b-01072415d3a1"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "fdimc", 
   "\"When parameter values satisfy the condition \\!\\(\\*RowBox[{RowBox[{\\\
\"\[Mu]m\\\", \\\"\[Equal]\\\", \\\"0\\\"}], \\\"&&\\\", RowBox[{\\\"l1\\\", \
\\\"\[Equal]\\\", \\\"0\\\"}]}]\\), the solution set contains a \
full-dimensional component; use Reduce for complete solution information.\"", 
   2, 78, 23, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.9839018003664513`*^9, {3.983902270402025*^9, 3.98390227461574*^9}, 
   3.983902716966599*^9, 3.983963280820031*^9, 3.984758255395211*^9, 
   3.984762954571576*^9, 3.985092282533195*^9, 3.9850952479254827`*^9, 
   3.985095617894845*^9, 3.9850988685130777`*^9, 3.985099798372293*^9, 
   3.9850999649538517`*^9, 3.9851006748594227`*^9, 3.985100713896495*^9, 
   3.98534387310186*^9, 3.985447923978293*^9, 3.993637522110558*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"a1ccdb56-fcca-41da-be36-e254105270d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]", "\[Rule]", 
   TemplateBox[{
     FractionBox["\[Mu]m", 
      RowBox[{
        RowBox[{"-", "l1"}], "+", 
        RowBox[{"a", " ", "\[Mu]m"}]}]], 
     RowBox[{
       RowBox[{"l1", "-", 
         RowBox[{"a", " ", "\[Mu]m"}]}], "\[NotEqual]", "0"}]},
    "ConditionalExpression"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.983901800370598*^9, {3.983902270405547*^9, 3.983902274619833*^9}, 
   3.983902716972142*^9, 3.983963280831689*^9, 3.984758255403832*^9, 
   3.984762954581729*^9, 3.9850922825406837`*^9, 3.9850952479334087`*^9, 
   3.985095617901949*^9, 3.9850988685209827`*^9, 3.9850997983767653`*^9, 
   3.985099964957686*^9, 3.9851006748634043`*^9, 3.985100713900042*^9, 
   3.9853438731118717`*^9, 3.985447923988467*^9, 3.99363752211502*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"a84eb118-a615-492c-aa3f-658c2d31ffec"]
}, Open  ]],

Cell[TextData[{
 "In case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", "l"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9773c0d9-5572-49d3-a7ab-e81f9fb2aaa8"],
 " we have solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "=", 
    FractionBox[
     RowBox[{"-", "\[Mu]"}], 
     RowBox[{"l", "-", 
      RowBox[{"a", " ", "\[Mu]"}]}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "79aed13c-9ea0-4d7c-9bff-cbedcf5bd8f1"],
 "\nIn case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{"-", "l"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "542c47ab-7a74-47e1-ab4e-4c0fcdbe2cde"],
 " we have solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "=", 
    FractionBox[
     RowBox[{"-", "\[Mu]"}], 
     RowBox[{"l", "+", 
      RowBox[{"a", " ", "\[Mu]"}]}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4112223d-a968-4f65-80db-ce455c1b4618"]
}], "Text",
 CellChangeTimes->{{3.9839021988066807`*^9, 3.9839022355146427`*^9}, {
  3.983902721708386*^9, 
  3.983902751314137*^9}},ExpressionUUID->"a8484b96-6740-43e3-8738-\
7c323310ac58"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Even-parity vector-type exact solution", "Subsection",
 CellChangeTimes->{{3.972407690156991*^9, 3.972407690573793*^9}, {
  3.972407873981798*^9, 
  3.9724078794600143`*^9}},ExpressionUUID->"0d814de9-e226-4186-98f9-\
25c8322fb1e2"],

Cell[TextData[{
 "For V-type E-mode ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"S", "=", 
     RowBox[{"-", "1"}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "77d8cbec-2872-4ca6-a7cf-0d4c091c1531"],
 ", we have exact solution\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"S", "(", "\[Theta]", ")"}], "=", 
    SuperscriptBox[
     SubscriptBox["P", "l"], "l"]}], TraditionalForm]],ExpressionUUID->
  "7bb19539-a2b8-41d7-90ab-463469547a8f"],
 "\t\tw/\t",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "=", 
    FractionBox[
     RowBox[{"-", "\[Mu]"}], 
     RowBox[{"l", "-", 
      RowBox[{"a", " ", "\[Mu]"}]}]]}], TraditionalForm]],ExpressionUUID->
  "d24c2b11-a3a3-4863-b925-83e27271b3c6"],
 "\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"S", "(", "\[Theta]", ")"}], "=", 
    SuperscriptBox[
     SubscriptBox["P", "l"], 
     RowBox[{"-", "l"}]]}], TraditionalForm]],ExpressionUUID->
  "a649f529-1563-4b64-896c-d1fc408d175c"],
 "\t\tw/\t",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "=", 
    FractionBox[
     RowBox[{"-", "\[Mu]"}], 
     RowBox[{"l", "+", 
      RowBox[{"a", " ", "\[Mu]"}]}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "92135149-9a93-45f5-ad77-ef1e81a0dbc0"]
}], "Text",
 CellChangeTimes->{{3.972407881770178*^9, 3.972407953281375*^9}, {
   3.972407999995368*^9, 3.9724080416432543`*^9}, {3.972408135027048*^9, 
   3.97240819189227*^9}, {3.972408261575259*^9, 3.972408263197213*^9}, {
   3.972408305804801*^9, 3.972408341446748*^9}, {3.972408403501747*^9, 
   3.972408429753923*^9}, 
   3.983902807411785*^9},ExpressionUUID->"8f5aec41-ad96-46d4-aaeb-\
e15e97abf47e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SExpEq", "/.", 
       RowBox[{"{", 
        RowBox[{"S", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LegendreP", "[", 
            RowBox[{"l", ",", "l", ",", 
             RowBox[{"Cos", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}], "}"}]}],
       "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "->", 
       FractionBox[
        RowBox[{"-", "\[Mu]m"}], 
        RowBox[{"l", "-", 
         RowBox[{"a", " ", "\[Mu]m"}]}]]}], ",", 
      RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
      RowBox[{"m", "->", "l"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"l", "->", "5"}], "}"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SExpEq", "/.", 
       RowBox[{"{", 
        RowBox[{"S", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LegendreP", "[", 
            RowBox[{"l", ",", 
             RowBox[{"-", "l"}], ",", 
             RowBox[{"Cos", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}], "}"}]}],
       "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "->", 
       FractionBox[
        RowBox[{"-", "\[Mu]m"}], 
        RowBox[{"l", "+", 
         RowBox[{"a", " ", "\[Mu]m"}]}]]}], ",", 
      RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
      RowBox[{"m", "->", 
       RowBox[{"-", "l"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"l", "->", "5"}], "}"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.972407094750579*^9, 3.972407263440943*^9}, {
   3.972407297077669*^9, 3.9724073572561493`*^9}, 3.972407670932494*^9, {
   3.9724081957887087`*^9, 3.972408236482421*^9}, {3.972408267784946*^9, 
   3.972408284026009*^9}, {3.9724083283468924`*^9, 3.9724083894993563`*^9}, {
   3.9835480154582977`*^9, 3.983548026388936*^9}, {3.9839027611878653`*^9, 
   3.983902763491722*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"ea7460b1-b881-485d-837e-c286f2f57c42"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9724071012254763`*^9, 3.972407135954475*^9}, {
   3.972407242281248*^9, 3.972407256963491*^9}, {3.972407297635358*^9, 
   3.972407357549695*^9}, {3.972408221582245*^9, 3.972408230496545*^9}, {
   3.972408268464226*^9, 3.972408284437429*^9}, {3.9724083467263737`*^9, 
   3.9724083903361063`*^9}, 3.972408448590469*^9, 3.9724105120613613`*^9, {
   3.9726652067923098`*^9, 3.9726652349616413`*^9}, 3.972666678324915*^9, 
   3.972666872392357*^9, 3.972668342160633*^9, 3.972732602416026*^9, 
   3.972736480943851*^9, 3.9727468758554897`*^9, 3.972747131894998*^9, 
   3.972747601370425*^9, 3.973691110761001*^9, 3.9743819236379957`*^9, 
   3.9786107451877527`*^9, 3.978699963557064*^9, 3.979230502722859*^9, 
   3.979652459359522*^9, 3.979754674672771*^9, 3.97983313664639*^9, 
   3.97983379172329*^9, 3.979835131977272*^9, 3.9835479675558643`*^9, {
   3.983548018467997*^9, 3.983548026784693*^9}, 3.983551531459507*^9, 
   3.983631357738278*^9, 3.983633796978921*^9, 3.983633866432808*^9, 
   3.9836342247150593`*^9, 3.9838739203511753`*^9, 3.983877781276531*^9, 
   3.9838785309299994`*^9, 3.983884301961525*^9, 3.983886624909524*^9, 
   3.983963280862215*^9, 3.984758255434362*^9, 3.984762954610834*^9, 
   3.985092282567173*^9, 3.985095247962884*^9, 3.985095617931726*^9, 
   3.985098868551022*^9, 3.9853438731572447`*^9, 3.9854479240200577`*^9, 
   3.9936375718346243`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"23391256-41a9-41e1-95c8-0cd0031b8861"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9724071012254763`*^9, 3.972407135954475*^9}, {
   3.972407242281248*^9, 3.972407256963491*^9}, {3.972407297635358*^9, 
   3.972407357549695*^9}, {3.972408221582245*^9, 3.972408230496545*^9}, {
   3.972408268464226*^9, 3.972408284437429*^9}, {3.9724083467263737`*^9, 
   3.9724083903361063`*^9}, 3.972408448590469*^9, 3.9724105120613613`*^9, {
   3.9726652067923098`*^9, 3.9726652349616413`*^9}, 3.972666678324915*^9, 
   3.972666872392357*^9, 3.972668342160633*^9, 3.972732602416026*^9, 
   3.972736480943851*^9, 3.9727468758554897`*^9, 3.972747131894998*^9, 
   3.972747601370425*^9, 3.973691110761001*^9, 3.9743819236379957`*^9, 
   3.9786107451877527`*^9, 3.978699963557064*^9, 3.979230502722859*^9, 
   3.979652459359522*^9, 3.979754674672771*^9, 3.97983313664639*^9, 
   3.97983379172329*^9, 3.979835131977272*^9, 3.9835479675558643`*^9, {
   3.983548018467997*^9, 3.983548026784693*^9}, 3.983551531459507*^9, 
   3.983631357738278*^9, 3.983633796978921*^9, 3.983633866432808*^9, 
   3.9836342247150593`*^9, 3.9838739203511753`*^9, 3.983877781276531*^9, 
   3.9838785309299994`*^9, 3.983884301961525*^9, 3.983886624909524*^9, 
   3.983963280862215*^9, 3.984758255434362*^9, 3.984762954610834*^9, 
   3.985092282567173*^9, 3.985095247962884*^9, 3.985095617931726*^9, 
   3.985098868551022*^9, 3.9853438731572447`*^9, 3.9854479240200577`*^9, 
   3.9936375718593283`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"724a0e42-d623-405e-890d-82e8c0e29fda"]
}, Open  ]],

Cell["\<\
Should both be 0

This gives dominant superradiant mode!\
\>", "Text",
 CellChangeTimes->{{3.972408469371943*^9, 3.97240847783276*^9}, {
  3.983548032944252*^9, 
  3.983548044090261*^9}},ExpressionUUID->"0d9b62ee-bc35-44e1-95e0-\
95c930d1970c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Omega]", "=", "\[Mu]"}], ",", 
    RowBox[{"mixed", " ", "s"}], ",", 
    RowBox[{
     RowBox[{"|", "m", "|"}], "=", 
     RowBox[{"l", "-", "1"}]}]}], TraditionalForm]],ExpressionUUID->
  "f50d77f0-31ce-40c4-928c-3020b314f1b3"]
}], "Section",
 CellChangeTimes->{{3.98363605847571*^9, 3.9836360627672567`*^9}, 
   3.983636119950663*^9, {3.9836361538460217`*^9, 3.9836361582763*^9}, {
   3.983636217132359*^9, 3.983636224763131*^9}, {3.983884261739203*^9, 
   3.983884273172207*^9}, {3.993551865944358*^9, 3.99355187853531*^9}, {
   3.9945219865344343`*^9, 
   3.994521986534463*^9}},ExpressionUUID->"b1ae5d64-0e9b-4bda-8ec8-\
b310cf7f0ac9"],

Cell[TextData[{
 "From Dolan \[OpenCurlyQuote]18, in this case, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Eta]", "=", "1"}], ",", 
    RowBox[{
     RowBox[{"|", "m", "|"}], "=", 
     RowBox[{"l", "-", "1"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "57956246-5a9e-4397-bd67-4a5276c9225e"],
 ", so allowed ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "97f68892-8bdb-40f8-93db-ae362c953964"],
 " is"
}], "Text",
 CellChangeTimes->{{3.983879264984988*^9, 
  3.983879311336115*^9}},ExpressionUUID->"47337346-2c5c-436d-a743-\
39abbdc1b517"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ll", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", " ", "n"}], "+", "\[Eta]", "+", 
   RowBox[{"Abs", "[", "m", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l", "==", 
    RowBox[{"ll", "[", "n1", "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", "m", "]"}], "->", 
      RowBox[{"l", "-", "1"}]}], ",", 
     RowBox[{"\[Eta]", "->", "1"}]}], "}"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.993637622328673*^9, 3.993637622905408*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"99ac87bb-b3c5-4147-9ad8-f26900df81ee"],

Cell[BoxData[
 RowBox[{"n1", "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.983879318827393*^9, 3.983884301992199*^9, 
  3.983886624938704*^9, 3.983963048461482*^9, 3.9839632808917313`*^9, 
  3.984758255461197*^9, 3.9847629546397667`*^9, 3.9850922825931997`*^9, 
  3.985095247990459*^9, 3.9850956179596786`*^9, 3.985098868578744*^9, 
  3.985343873190322*^9, 3.985447924048181*^9, 3.989420703459566*^9, 
  3.993637624137388*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"369a8bd5-26bc-43d6-9bd8-0d5a7c5ea662"]
}, Open  ]],

Cell[TextData[{
 "Ok so only ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["n", "1"], "=", "0"}], ",", " ", 
    RowBox[{"l", ">=", "1"}]}], TraditionalForm]],ExpressionUUID->
  "43e42bc9-9477-428d-9bb3-8a8ced19fea8"],
 ",  allowed."
}], "Text",
 CellChangeTimes->{{3.9838793223729362`*^9, 3.983879333901451*^9}, {
  3.983881813796412*^9, 3.9838818336911077`*^9}, {3.983882010061426*^9, 
  3.983882018684019*^9}, {3.983882561253539*^9, 
  3.983882563754387*^9}},ExpressionUUID->"b2f0e870-f8a5-4c3b-a63f-\
36b86b71ca12"],

Cell[CellGroupData[{

Cell[TextData[{
 "Choice ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{"l", "-", "1"}], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "84c354d7-482a-40f1-987c-156eacb89097"]
}], "Subsection",
 CellChangeTimes->{{3.983882565276581*^9, 
  3.98388258789216*^9}},ExpressionUUID->"9a12a0d8-f940-48de-82cd-\
ec0bc8204b0e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lChoice", "=", "3"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Choice", " ", "of", " ", "l", " ", "for", " ", "lower", " ", "term", " ",
      "in", " ", "two"}], "-", 
    RowBox[{"term", " ", 
     RowBox[{"expansion", ".", " ", "Can"}], " ", "be", " ", "anything", " ", 
     "here"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mChoice", "=", 
    RowBox[{"(", 
     RowBox[{"lChoice", "-", "1"}], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Picking", " ", "positive", " ", "version"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NOrd", "=", "4"}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "to", " ", "truncate", " ", "matrix", " ", "at"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "vector"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefVec", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{"0", "&"}], ",", 
     RowBox[{"NOrd", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coefVec", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], ";"}], "   ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Setting", " ", 
     SubscriptBox["b", "1"]}], "=", 
    RowBox[{"0", " ", "here"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "matrix"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefMChoice", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CoefMOEval", "[", 
        RowBox[{"n1", ",", "n2", ",", "mChoice"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"k", "->", "0"}]}], "}"}]}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMagCompact", "=", 
   RowBox[{
    RowBox[{"CoefMChoice", ".", "coefVec"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqsMagCompact", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMagCompact", "=", 
   RowBox[{"eqsMagCompact", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMag", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"eqsMagCompact", "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
        RowBox[{"m", "->", "mChoice"}]}], "}"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"l1", "<", "1"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9836361858521442`*^9, 3.983636240351441*^9}, {
   3.983636275273327*^9, 3.983636393221278*^9}, {3.983636597803356*^9, 
   3.983636621878064*^9}, {3.983636670977735*^9, 3.9836366732245693`*^9}, 
   3.9836367851794033`*^9, 3.9838786901592283`*^9, {3.9838787662550373`*^9, 
   3.983878786678811*^9}, {3.983878818647252*^9, 3.983878836514772*^9}, {
   3.983879342654626*^9, 3.983879366842802*^9}, {3.983879402602221*^9, 
   3.983879461299797*^9}, {3.983879492202639*^9, 3.98387949881647*^9}, {
   3.983880008589684*^9, 3.9838800501973257`*^9}, {3.983880084968226*^9, 
   3.9838800938736258`*^9}, {3.983880129881093*^9, 3.983880134853064*^9}, {
   3.983880203948819*^9, 3.983880222231718*^9}, {3.983880257635974*^9, 
   3.983880259280876*^9}, {3.9838818547056417`*^9, 3.983881871451206*^9}, 
   3.98388190900788*^9, {3.983881973670541*^9, 3.983881982976994*^9}, 
   3.983882025430921*^9, {3.983882058386813*^9, 3.983882060361926*^9}, {
   3.98388222749854*^9, 3.98388225134157*^9}, 3.983882465452835*^9, 
   3.983882524238461*^9, {3.993637654807325*^9, 3.9936376914555273`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"b15008b4-9644-4e6f-aaec-e35f0317fc05"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"5\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 123, 51, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983636316673746*^9, 3.983636354729082*^9, 3.9836363983454943`*^9, 
   3.983636649687653*^9, 3.9836368021969423`*^9, 3.983873920388092*^9, 
   3.983877781320546*^9, 3.983878535360197*^9, 3.983878692369508*^9, {
   3.983878823627307*^9, 3.983878837931616*^9}, 3.98387937034549*^9, {
   3.9838794695959463`*^9, 3.9838794994075403`*^9}, {3.983880009320222*^9, 
   3.9838800505895157`*^9}, 3.9838800943513517`*^9, {3.983880131145213*^9, 
   3.9838801398053303`*^9}, {3.983880209294186*^9, 3.983880222794156*^9}, 
   3.98388025969873*^9, {3.9838818557513847`*^9, 3.983881871817927*^9}, 
   3.983881909857608*^9, {3.983881974105455*^9, 3.983881983489341*^9}, 
   3.983882026047371*^9, {3.983882228668503*^9, 3.983882251731844*^9}, 
   3.983882466311593*^9, 3.983882524720725*^9, 3.983882589457656*^9, 
   3.983882629877438*^9, 3.983884302010372*^9, 3.983886624958034*^9, 
   3.9839630485123873`*^9, 3.983963280917552*^9, 3.9847582554864063`*^9, 
   3.984762954665142*^9, 3.985092282618291*^9, 3.9850952480162153`*^9, 
   3.9850956179859457`*^9, 3.9850988686039877`*^9, 3.9853438732196493`*^9, 
   3.985447924073873*^9, 3.989420703514501*^9, {3.993637629505525*^9, 
   3.9936376925921583`*^9}},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"6b82659d-5253-472c-ab55-0ce7680a81f9"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"3\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"m\\\"}]}], \\\"}\\\
\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"5\\\", \\\
\",\\\", \\\"m\\\"}], \\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 
   123, 52, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983636316673746*^9, 3.983636354729082*^9, 3.9836363983454943`*^9, 
   3.983636649687653*^9, 3.9836368021969423`*^9, 3.983873920388092*^9, 
   3.983877781320546*^9, 3.983878535360197*^9, 3.983878692369508*^9, {
   3.983878823627307*^9, 3.983878837931616*^9}, 3.98387937034549*^9, {
   3.9838794695959463`*^9, 3.9838794994075403`*^9}, {3.983880009320222*^9, 
   3.9838800505895157`*^9}, 3.9838800943513517`*^9, {3.983880131145213*^9, 
   3.9838801398053303`*^9}, {3.983880209294186*^9, 3.983880222794156*^9}, 
   3.98388025969873*^9, {3.9838818557513847`*^9, 3.983881871817927*^9}, 
   3.983881909857608*^9, {3.983881974105455*^9, 3.983881983489341*^9}, 
   3.983882026047371*^9, {3.983882228668503*^9, 3.983882251731844*^9}, 
   3.983882466311593*^9, 3.983882524720725*^9, 3.983882589457656*^9, 
   3.983882629877438*^9, 3.983884302010372*^9, 3.983886624958034*^9, 
   3.9839630485123873`*^9, 3.983963280917552*^9, 3.9847582554864063`*^9, 
   3.984762954665142*^9, 3.985092282618291*^9, 3.9850952480162153`*^9, 
   3.9850956179859457`*^9, 3.9850988686039877`*^9, 3.9853438732196493`*^9, 
   3.985447924073873*^9, 3.989420703514501*^9, {3.993637629505525*^9, 
   3.993637692597495*^9}},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"fbb4b30c-8f25-4347-8667-6664f2becf48"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"5\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 123, 53, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983636316673746*^9, 3.983636354729082*^9, 3.9836363983454943`*^9, 
   3.983636649687653*^9, 3.9836368021969423`*^9, 3.983873920388092*^9, 
   3.983877781320546*^9, 3.983878535360197*^9, 3.983878692369508*^9, {
   3.983878823627307*^9, 3.983878837931616*^9}, 3.98387937034549*^9, {
   3.9838794695959463`*^9, 3.9838794994075403`*^9}, {3.983880009320222*^9, 
   3.9838800505895157`*^9}, 3.9838800943513517`*^9, {3.983880131145213*^9, 
   3.9838801398053303`*^9}, {3.983880209294186*^9, 3.983880222794156*^9}, 
   3.98388025969873*^9, {3.9838818557513847`*^9, 3.983881871817927*^9}, 
   3.983881909857608*^9, {3.983881974105455*^9, 3.983881983489341*^9}, 
   3.983882026047371*^9, {3.983882228668503*^9, 3.983882251731844*^9}, 
   3.983882466311593*^9, 3.983882524720725*^9, 3.983882589457656*^9, 
   3.983882629877438*^9, 3.983884302010372*^9, 3.983886624958034*^9, 
   3.9839630485123873`*^9, 3.983963280917552*^9, 3.9847582554864063`*^9, 
   3.984762954665142*^9, 3.985092282618291*^9, 3.9850952480162153`*^9, 
   3.9850956179859457`*^9, 3.9850988686039877`*^9, 3.9853438732196493`*^9, 
   3.985447924073873*^9, 3.989420703514501*^9, {3.993637629505525*^9, 
   3.993637692599063*^9}},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"f7f156c7-1b47-4100-a34f-43c84e460dde"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ClebschGordan\\\", \
\\\"::\\\", \\\"tri\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 123, 54, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983636316673746*^9, 3.983636354729082*^9, 3.9836363983454943`*^9, 
   3.983636649687653*^9, 3.9836368021969423`*^9, 3.983873920388092*^9, 
   3.983877781320546*^9, 3.983878535360197*^9, 3.983878692369508*^9, {
   3.983878823627307*^9, 3.983878837931616*^9}, 3.98387937034549*^9, {
   3.9838794695959463`*^9, 3.9838794994075403`*^9}, {3.983880009320222*^9, 
   3.9838800505895157`*^9}, 3.9838800943513517`*^9, {3.983880131145213*^9, 
   3.9838801398053303`*^9}, {3.983880209294186*^9, 3.983880222794156*^9}, 
   3.98388025969873*^9, {3.9838818557513847`*^9, 3.983881871817927*^9}, 
   3.983881909857608*^9, {3.983881974105455*^9, 3.983881983489341*^9}, 
   3.983882026047371*^9, {3.983882228668503*^9, 3.983882251731844*^9}, 
   3.983882466311593*^9, 3.983882524720725*^9, 3.983882589457656*^9, 
   3.983882629877438*^9, 3.983884302010372*^9, 3.983886624958034*^9, 
   3.9839630485123873`*^9, 3.983963280917552*^9, 3.9847582554864063`*^9, 
   3.984762954665142*^9, 3.985092282618291*^9, 3.9850952480162153`*^9, 
   3.9850956179859457`*^9, 3.9850988686039877`*^9, 3.9853438732196493`*^9, 
   3.985447924073873*^9, 3.989420703514501*^9, {3.993637629505525*^9, 
   3.993637692600449*^9}},
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"4fbf5bea-4601-448b-905c-835ebc1ada90"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "12"}], "+", "\[CapitalLambda]", "-", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          SqrtBox["11"]}]]}]},
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.983879505823801*^9, {3.983880010538084*^9, 3.983880051463293*^9}, 
   3.98388009785435*^9, {3.9838801320353727`*^9, 3.983880140028895*^9}, {
   3.9838802094862127`*^9, 3.983880226037777*^9}, 3.983880259922117*^9, {
   3.983881857344859*^9, 3.9838818720709543`*^9}, 3.983881910097087*^9, {
   3.983881974308291*^9, 3.983881983698886*^9}, 3.9838820262800627`*^9, {
   3.9838822289435577`*^9, 3.9838822519487333`*^9}, 3.983882466512557*^9, 
   3.983882524923677*^9, 3.9838825896537933`*^9, 3.983882630068104*^9, 
   3.9838843022196703`*^9, 3.983886625208212*^9, 3.983963048743835*^9, 
   3.983963281184865*^9, 3.984758255742264*^9, 3.984762954919364*^9, 
   3.9850922828739967`*^9, 3.9850952482800713`*^9, 3.985095618249778*^9, 
   3.985098868857726*^9, 3.985343873554968*^9, 3.985447924350214*^9, 
   3.989420703762302*^9, 3.9936376297655783`*^9, {3.9936376654990797`*^9, 
   3.993637692838728*^9}},
 CellLabel->
  "Out[125]//MatrixForm=",ExpressionUUID->"d64b892a-6361-4c84-9a71-\
a66502c98287"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqsMagFac", "=", 
  RowBox[{
   RowBox[{"eqsMag", "//", "Factor"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9836364237422533`*^9, 3.9836364431857023`*^9}, {
   3.9836368328060427`*^9, 3.983636836559198*^9}, {3.983880240684587*^9, 
   3.98388024137223*^9}, 3.983881800848267*^9, {3.983882144178727*^9, 
   3.983882146023518*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"552d3ae0-2c78-448e-8014-ad24abbc33c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", "\[Mu]m", "+", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[Mu]m"}], "-", 
       RowBox[{"3", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]], ",", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", "\[Mu]m", "+", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Mu]m", "+", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SqrtBox["11"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.983636425214239*^9, 3.983636443447261*^9}, {
   3.983636820667039*^9, 3.983636836814774*^9}, 3.983873920962184*^9, 
   3.9838777818936253`*^9, 3.983878535944031*^9, 3.983880150217307*^9, {
   3.983880242311166*^9, 3.9838802624298983`*^9}, 3.9838818757227287`*^9, 
   3.9838819133580008`*^9, {3.983881977954912*^9, 3.983881984941234*^9}, 
   3.9838820274392967`*^9, 3.983882146462405*^9, {3.983882230257565*^9, 
   3.983882253325767*^9}, 3.983882469091028*^9, 3.983882528489188*^9, 
   3.983882592906789*^9, 3.98388263124718*^9, 3.983884302239471*^9, 
   3.98388662522475*^9, 3.9839630487671824`*^9, 3.983963281247693*^9, 
   3.984758255790373*^9, 3.984762954968248*^9, 3.9850922828945007`*^9, 
   3.985095248325407*^9, 3.985095618293144*^9, 3.9850988688774767`*^9, 
   3.985343873578219*^9, 3.985447924376636*^9, 3.989420703783167*^9, 
   3.993637632736204*^9, 3.9936377014508753`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"5d79db19-23ba-4895-b2bf-568075ee92e2"]
}, Open  ]],

Cell[TextData[{
 "Both eqs share a factor of  ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "-", "\[Mu]m", "+", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "\[Mu]m"}], "-", "l"}], ")"}]}]}], ")"}]],
  CellChangeTimes->{{3.98388206795072*^9, 3.98388210912241*^9}, {
   3.983882149756283*^9, 3.983882190471133*^9}},ExpressionUUID->
  "95e038c3-886f-4055-8bae-eef7c467e950"],
 "\nCan change around lChoice above and re-evaluate to convince yourself of \
this"
}], "Text",
 CellChangeTimes->{{3.9836370243320913`*^9, 3.983637051401919*^9}, {
  3.983878559435666*^9, 3.9838785631567783`*^9}, {3.983878596236347*^9, 
  3.9838786206459007`*^9}, {3.983882198591814*^9, 3.9838822033835783`*^9}, {
  3.993637704883363*^9, 
  3.993637727123782*^9}},ExpressionUUID->"8c9fe877-fe1c-4bd0-83a4-\
e96caed41e0f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]EqPosm", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", "\[Mu]m", "+", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "\[Mu]m"}], "-", "l"}], ")"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PolynomialRemainder", "[", 
    RowBox[{
     RowBox[{"eqsMagFac", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"\[Lambda]EqPosm", "/.", 
      RowBox[{"l", "->", "lChoice"}]}], ",", "\[Lambda]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "eqsMagFac", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.98388206795072*^9, 3.98388210912241*^9}, {
   3.983882149756283*^9, 3.983882190471133*^9}, {3.9838822919872704`*^9, 
   3.983882329251974*^9}, {3.98388247992271*^9, 3.983882544227274*^9}, 
   3.983882625938542*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"61fbbd57-3684-4795-a65d-2ff2b148df57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.983882158253998*^9, 3.983882190765232*^9}, {
   3.983882231311886*^9, 3.983882257235258*^9}, {3.9838823267298183`*^9, 
   3.983882329775984*^9}, 3.983882507922255*^9, 3.983882594372445*^9, {
   3.983882626923889*^9, 3.983882632704126*^9}, 3.983884302248972*^9, 
   3.983886625228023*^9, 3.98396304877046*^9, 3.983963281251055*^9, 
   3.9847582557995768`*^9, 3.984762954973233*^9, 3.985092282913978*^9, 
   3.985095248333457*^9, 3.9850956182964563`*^9, 3.9850988689003572`*^9, 
   3.9853438735902777`*^9, 3.985447924382354*^9, 3.989420703791666*^9, 
   3.993637732274271*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"509a1a30-d26f-4b7c-af3a-832d43e86128"]
}, Open  ]],

Cell["Above should be zeroes for any l (seems to be true!)", "Text",
 CellChangeTimes->{{3.9838822090666733`*^9, 3.9838822171657887`*^9}, {
  3.983882262861618*^9, 
  3.9838822684408283`*^9}},ExpressionUUID->"f2c133f8-bf0f-455f-86ef-\
ae6d45a4d791"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Choice ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"l", "-", "1"}], ")"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "185dfc76-78e5-4a93-a325-9139f5d57051"]
}], "Subsection",
 CellChangeTimes->{{3.983882565276581*^9, 
  3.983882603171331*^9}},ExpressionUUID->"db1fc3c8-e922-40d9-b0cb-\
5924f61471e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lChoice", "=", "4"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Choice", " ", "of", " ", "l", " ", "for", " ", "lower", " ", "term", " ",
      "in", " ", "two"}], "-", 
    RowBox[{"term", " ", 
     RowBox[{"expansion", ".", " ", "Can"}], " ", "be", " ", "anything", " ", 
     "here"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mChoice", "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"lChoice", "-", "1"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Picking", " ", "positive", " ", "version"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NOrd", "=", "4"}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "to", " ", "truncate", " ", "matrix", " ", "at"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "vector"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefVec", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{"0", "&"}], ",", 
     RowBox[{"NOrd", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coefVec", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "2"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], ";"}], "   ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Setting", " ", 
     SubscriptBox["b", "1"]}], "=", 
    RowBox[{"0", " ", "here"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "matrix"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefMChoice", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CoefMOEval", "[", 
        RowBox[{"n1", ",", "n2", ",", "mChoice"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"k", "->", "0"}]}], "}"}]}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMagCompact", "=", 
   RowBox[{
    RowBox[{"CoefMChoice", ".", "coefVec"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqsMagCompact", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMagCompact", "=", 
   RowBox[{"eqsMagCompact", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMag", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"eqsMagCompact", "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
        RowBox[{"m", "->", "mChoice"}]}], "}"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"l1", "<", "1"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9836361858521442`*^9, 3.983636240351441*^9}, {
   3.983636275273327*^9, 3.983636393221278*^9}, {3.983636597803356*^9, 
   3.983636621878064*^9}, {3.983636670977735*^9, 3.9836366732245693`*^9}, 
   3.9836367851794033`*^9, 3.9838786901592283`*^9, {3.9838787662550373`*^9, 
   3.983878786678811*^9}, {3.983878818647252*^9, 3.983878836514772*^9}, {
   3.983879342654626*^9, 3.983879366842802*^9}, {3.983879402602221*^9, 
   3.983879461299797*^9}, {3.983879492202639*^9, 3.98387949881647*^9}, {
   3.983880008589684*^9, 3.9838800501973257`*^9}, {3.983880084968226*^9, 
   3.9838800938736258`*^9}, {3.983880129881093*^9, 3.983880134853064*^9}, {
   3.983880203948819*^9, 3.983880222231718*^9}, {3.983880257635974*^9, 
   3.983880259280876*^9}, {3.9838818547056417`*^9, 3.983881871451206*^9}, 
   3.98388190900788*^9, {3.983881973670541*^9, 3.983881982976994*^9}, 
   3.983882025430921*^9, {3.983882058386813*^9, 3.983882060361926*^9}, {
   3.98388222749854*^9, 3.98388225134157*^9}, 3.983882465452835*^9, 
   3.983882524238461*^9, 3.9838826070663023`*^9, 3.983882733018463*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"fcd9e2ed-d4e4-4a60-b57e-6232bb6b1bb8"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"4\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"6\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 136, 55, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983636316673746*^9, 3.983636354729082*^9, 3.9836363983454943`*^9, 
   3.983636649687653*^9, 3.9836368021969423`*^9, 3.983873920388092*^9, 
   3.983877781320546*^9, 3.983878535360197*^9, 3.983878692369508*^9, {
   3.983878823627307*^9, 3.983878837931616*^9}, 3.98387937034549*^9, {
   3.9838794695959463`*^9, 3.9838794994075403`*^9}, {3.983880009320222*^9, 
   3.9838800505895157`*^9}, 3.9838800943513517`*^9, {3.983880131145213*^9, 
   3.9838801398053303`*^9}, {3.983880209294186*^9, 3.983880222794156*^9}, 
   3.98388025969873*^9, {3.9838818557513847`*^9, 3.983881871817927*^9}, 
   3.983881909857608*^9, {3.983881974105455*^9, 3.983881983489341*^9}, 
   3.983882026047371*^9, {3.983882228668503*^9, 3.983882251731844*^9}, 
   3.983882466311593*^9, 3.983882524720725*^9, {3.983882589457656*^9, 
   3.9838826351499557`*^9}, 3.983882733489649*^9, 3.983884302270749*^9, 
   3.983886625260502*^9, 3.98396304879335*^9, 3.9839632812771*^9, 
   3.9847582558266478`*^9, 3.984762954999138*^9, 3.9850922829407463`*^9, 
   3.985095248360415*^9, 3.985095618322845*^9, 3.985098868926448*^9, 
   3.9853438736289377`*^9, 3.9854479244108887`*^9, 3.98942070381715*^9, 
   3.9936377400946617`*^9},
 CellLabel->
  "During evaluation of \
In[131]:=",ExpressionUUID->"1d7577a3-332b-4684-be7d-2c14d1174678"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"4\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"m\\\"}]}], \\\"}\\\
\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"6\\\", \\\
\",\\\", \\\"m\\\"}], \\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 
   136, 56, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983636316673746*^9, 3.983636354729082*^9, 3.9836363983454943`*^9, 
   3.983636649687653*^9, 3.9836368021969423`*^9, 3.983873920388092*^9, 
   3.983877781320546*^9, 3.983878535360197*^9, 3.983878692369508*^9, {
   3.983878823627307*^9, 3.983878837931616*^9}, 3.98387937034549*^9, {
   3.9838794695959463`*^9, 3.9838794994075403`*^9}, {3.983880009320222*^9, 
   3.9838800505895157`*^9}, 3.9838800943513517`*^9, {3.983880131145213*^9, 
   3.9838801398053303`*^9}, {3.983880209294186*^9, 3.983880222794156*^9}, 
   3.98388025969873*^9, {3.9838818557513847`*^9, 3.983881871817927*^9}, 
   3.983881909857608*^9, {3.983881974105455*^9, 3.983881983489341*^9}, 
   3.983882026047371*^9, {3.983882228668503*^9, 3.983882251731844*^9}, 
   3.983882466311593*^9, 3.983882524720725*^9, {3.983882589457656*^9, 
   3.9838826351499557`*^9}, 3.983882733489649*^9, 3.983884302270749*^9, 
   3.983886625260502*^9, 3.98396304879335*^9, 3.9839632812771*^9, 
   3.9847582558266478`*^9, 3.984762954999138*^9, 3.9850922829407463`*^9, 
   3.985095248360415*^9, 3.985095618322845*^9, 3.985098868926448*^9, 
   3.9853438736289377`*^9, 3.9854479244108887`*^9, 3.98942070381715*^9, 
   3.993637740096974*^9},
 CellLabel->
  "During evaluation of \
In[131]:=",ExpressionUUID->"febed791-b12d-4d7c-a8c9-e5b21fc93efe"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"4\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"6\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 136, 57, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983636316673746*^9, 3.983636354729082*^9, 3.9836363983454943`*^9, 
   3.983636649687653*^9, 3.9836368021969423`*^9, 3.983873920388092*^9, 
   3.983877781320546*^9, 3.983878535360197*^9, 3.983878692369508*^9, {
   3.983878823627307*^9, 3.983878837931616*^9}, 3.98387937034549*^9, {
   3.9838794695959463`*^9, 3.9838794994075403`*^9}, {3.983880009320222*^9, 
   3.9838800505895157`*^9}, 3.9838800943513517`*^9, {3.983880131145213*^9, 
   3.9838801398053303`*^9}, {3.983880209294186*^9, 3.983880222794156*^9}, 
   3.98388025969873*^9, {3.9838818557513847`*^9, 3.983881871817927*^9}, 
   3.983881909857608*^9, {3.983881974105455*^9, 3.983881983489341*^9}, 
   3.983882026047371*^9, {3.983882228668503*^9, 3.983882251731844*^9}, 
   3.983882466311593*^9, 3.983882524720725*^9, {3.983882589457656*^9, 
   3.9838826351499557`*^9}, 3.983882733489649*^9, 3.983884302270749*^9, 
   3.983886625260502*^9, 3.98396304879335*^9, 3.9839632812771*^9, 
   3.9847582558266478`*^9, 3.984762954999138*^9, 3.9850922829407463`*^9, 
   3.985095248360415*^9, 3.985095618322845*^9, 3.985098868926448*^9, 
   3.9853438736289377`*^9, 3.9854479244108887`*^9, 3.98942070381715*^9, 
   3.993637740100502*^9},
 CellLabel->
  "During evaluation of \
In[131]:=",ExpressionUUID->"f0786022-cbf3-4547-8a3f-5742dbc0d04e"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ClebschGordan\\\", \
\\\"::\\\", \\\"tri\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 136, 58, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983636316673746*^9, 3.983636354729082*^9, 3.9836363983454943`*^9, 
   3.983636649687653*^9, 3.9836368021969423`*^9, 3.983873920388092*^9, 
   3.983877781320546*^9, 3.983878535360197*^9, 3.983878692369508*^9, {
   3.983878823627307*^9, 3.983878837931616*^9}, 3.98387937034549*^9, {
   3.9838794695959463`*^9, 3.9838794994075403`*^9}, {3.983880009320222*^9, 
   3.9838800505895157`*^9}, 3.9838800943513517`*^9, {3.983880131145213*^9, 
   3.9838801398053303`*^9}, {3.983880209294186*^9, 3.983880222794156*^9}, 
   3.98388025969873*^9, {3.9838818557513847`*^9, 3.983881871817927*^9}, 
   3.983881909857608*^9, {3.983881974105455*^9, 3.983881983489341*^9}, 
   3.983882026047371*^9, {3.983882228668503*^9, 3.983882251731844*^9}, 
   3.983882466311593*^9, 3.983882524720725*^9, {3.983882589457656*^9, 
   3.9838826351499557`*^9}, 3.983882733489649*^9, 3.983884302270749*^9, 
   3.983886625260502*^9, 3.98396304879335*^9, 3.9839632812771*^9, 
   3.9847582558266478`*^9, 3.984762954999138*^9, 3.9850922829407463`*^9, 
   3.985095248360415*^9, 3.985095618322845*^9, 3.985098868926448*^9, 
   3.9853438736289377`*^9, 3.9854479244108887`*^9, 3.98942070381715*^9, 
   3.993637740102723*^9},
 CellLabel->
  "During evaluation of \
In[131]:=",ExpressionUUID->"53ac1f4c-b417-40e8-a0b9-35de9bff5683"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "20"}], "+", "\[CapitalLambda]", "-", 
        RowBox[{
         FractionBox["1", "11"], " ", 
         SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "58"}], "+", 
              RowBox[{"3", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", "\[Sigma]"}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "11"]}], " ", 
        SqrtBox[
         FractionBox["3", "13"]], " ", 
        SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.983879505823801*^9, {3.983880010538084*^9, 3.983880051463293*^9}, 
   3.98388009785435*^9, {3.9838801320353727`*^9, 3.983880140028895*^9}, {
   3.9838802094862127`*^9, 3.983880226037777*^9}, 3.983880259922117*^9, {
   3.983881857344859*^9, 3.9838818720709543`*^9}, 3.983881910097087*^9, {
   3.983881974308291*^9, 3.983881983698886*^9}, 3.9838820262800627`*^9, {
   3.9838822289435577`*^9, 3.9838822519487333`*^9}, 3.983882466512557*^9, 
   3.983882524923677*^9, {3.9838825896537933`*^9, 3.9838826353459263`*^9}, 
   3.983882733724671*^9, 3.9838843025358677`*^9, 3.983886625493402*^9, 
   3.983963049019931*^9, 3.983963281543853*^9, 3.984758256083193*^9, 
   3.984762955252364*^9, 3.985092283195257*^9, 3.9850952486218987`*^9, 
   3.9850956185850897`*^9, 3.9850988691801558`*^9, 3.985343873945726*^9, 
   3.9854479246912937`*^9, 3.989420704078513*^9, 3.9936377403610077`*^9},
 CellLabel->
  "Out[138]//MatrixForm=",ExpressionUUID->"ee9d7335-2f4e-4c81-b8a2-\
1fa04af966e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqsMagFac", "=", 
  RowBox[{
   RowBox[{"eqsMag", "//", "Factor"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9836364237422533`*^9, 3.9836364431857023`*^9}, {
   3.9836368328060427`*^9, 3.983636836559198*^9}, {3.983880240684587*^9, 
   3.98388024137223*^9}, 3.983881800848267*^9, {3.983882144178727*^9, 
   3.983882146023518*^9}, 3.983882637603362*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"5048072d-5784-4991-a058-df1c9a2a00a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Mu]m", "+", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", "\[Mu]m"}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"22", "-", 
          RowBox[{"3", " ", "a", " ", "\[Mu]m"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}], "-", 
       RowBox[{"11", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"11", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]], ",", 
   RowBox[{
    FractionBox["4", "11"], " ", 
    SqrtBox[
     FractionBox["3", "13"]], " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Mu]m"}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Mu]m", "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.983636425214239*^9, 3.983636443447261*^9}, {
   3.983636820667039*^9, 3.983636836814774*^9}, 3.983873920962184*^9, 
   3.9838777818936253`*^9, 3.983878535944031*^9, 3.983880150217307*^9, {
   3.983880242311166*^9, 3.9838802624298983`*^9}, 3.9838818757227287`*^9, 
   3.9838819133580008`*^9, {3.983881977954912*^9, 3.983881984941234*^9}, 
   3.9838820274392967`*^9, 3.983882146462405*^9, {3.983882230257565*^9, 
   3.983882253325767*^9}, 3.983882469091028*^9, 3.983882528489188*^9, {
   3.983882592906789*^9, 3.9838826388450947`*^9}, 3.983882735265834*^9, 
   3.9838843025580606`*^9, 3.983886625515664*^9, 3.983963049043838*^9, 
   3.9839632815715857`*^9, 3.984758256105092*^9, 3.984762955273752*^9, 
   3.9850922832173643`*^9, 3.985095248643903*^9, 3.985095618606797*^9, 
   3.985098869201626*^9, 3.9853438739703074`*^9, 3.9854479247131443`*^9, 
   3.9894207040998993`*^9, 3.993637751431748*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"890a04c2-31d0-45a0-a053-83525f17a8f5"]
}, Open  ]],

Cell[TextData[{
 "Both eqs share a factor of  ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Mu]m", "+", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", 
       RowBox[{"a", " ", "\[Mu]m"}]}], ")"}]}]}], ")"}]],
  CellChangeTimes->{{3.98388206795072*^9, 3.98388210912241*^9}, {
   3.983882149756283*^9, 3.983882190471133*^9}},ExpressionUUID->
  "ff06861e-5267-4a50-ae2b-53e86ee7bb58"]
}], "Text",
 CellChangeTimes->{{3.9836370243320913`*^9, 3.983637051401919*^9}, {
  3.983878559435666*^9, 3.9838785631567783`*^9}, {3.983878596236347*^9, 
  3.9838786206459007`*^9}, {3.983882198591814*^9, 3.9838822033835783`*^9}, {
  3.983882724308364*^9, 
  3.983882726873438*^9}},ExpressionUUID->"d436bc81-cd1d-460b-9a77-\
dc3f4e617f22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]EqNegm", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Mu]m", "+", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "\[Mu]m"}], "+", "l"}], ")"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PolynomialRemainder", "[", 
    RowBox[{
     RowBox[{"eqsMagFac", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"\[Lambda]EqNegm", "/.", 
      RowBox[{"l", "->", "lChoice"}]}], ",", "\[Lambda]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "eqsMagFac", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.98388206795072*^9, 3.98388210912241*^9}, {
   3.983882149756283*^9, 3.983882190471133*^9}, {3.9838822919872704`*^9, 
   3.983882329251974*^9}, {3.98388247992271*^9, 3.983882544227274*^9}, {
   3.983882615437786*^9, 3.983882622484989*^9}, 3.983882744325918*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"621a4db5-29ab-4539-8e03-a6afe099ff9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.983882158253998*^9, 3.983882190765232*^9}, {
   3.983882231311886*^9, 3.983882257235258*^9}, {3.9838823267298183`*^9, 
   3.983882329775984*^9}, 3.983882507922255*^9, 3.983882594372445*^9, 
   3.983882640588017*^9, 3.983882744920537*^9, 3.9838843025611887`*^9, 
   3.983886625524968*^9, 3.983963049054776*^9, 3.983963281575309*^9, 
   3.9847582561145477`*^9, 3.984762955277109*^9, 3.985092283220975*^9, 
   3.985095248652151*^9, 3.985095618613862*^9, 3.985098869209772*^9, 
   3.985343873976494*^9, 3.985447924721526*^9, 3.989420704108423*^9, 
   3.993637753251113*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"3eef9091-055a-4c5b-9646-7772ffff2d90"]
}, Open  ]],

Cell["\<\
Above should be zeroes for any l (seems to be true!)

Not sure why we get +\[Mu]m instead of -\[Mu]m here. Dolan \
\[OpenCurlyQuote]18 seems to disagree :/\
\>", "Text",
 CellChangeTimes->{{3.9838822090666733`*^9, 3.9838822171657887`*^9}, {
  3.983882262861618*^9, 3.9838822684408283`*^9}, {3.983882748955336*^9, 
  3.983882772151106*^9}},ExpressionUUID->"b379f040-4faf-4d79-a7bf-\
e0ebfd729fea"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving \[Lambda] characteristic equation", "Subsection",
 CellChangeTimes->{{3.983882333136319*^9, 
  3.983882343623695*^9}},ExpressionUUID->"1c166794-4999-4285-9343-\
e28c49043faa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Lambda]SolPosm", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"\[Lambda]EqPosm", "==", "0"}], ",", "\[Lambda]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]SolNegm", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"\[Lambda]EqNegm", "==", "0"}], ",", "\[Lambda]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9838823447153997`*^9, 3.983882369872552*^9}, {
  3.983882779759242*^9, 3.983882781430715*^9}, {3.983882816639389*^9, 
  3.9838828209883423`*^9}, {3.983965154337487*^9, 3.983965163314692*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"5d936017-57e5-4dbe-b93a-96ff53a18f70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     FractionBox[
      RowBox[{"l", "-", 
       RowBox[{"a", " ", "\[Mu]m"}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", "a", " ", "\[Mu]m"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "l"}], "+", 
            RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], "2"]}]]}], 
      RowBox[{"2", " ", "a"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     FractionBox[
      RowBox[{"l", "-", 
       RowBox[{"a", " ", "\[Mu]m"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", "a", " ", "\[Mu]m"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "l"}], "+", 
            RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], "2"]}]]}], 
      RowBox[{"2", " ", "a"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.983882349209429*^9, 3.9838823705351553`*^9}, {
   3.9838828088178387`*^9, 3.983882821327714*^9}, 3.983884302566064*^9, 
   3.983886625536137*^9, 3.983963049058858*^9, 3.983963281592678*^9, 
   3.983965163960096*^9, 3.98475825611806*^9, 3.98476295528032*^9, 
   3.9850922832242413`*^9, 3.985095248660363*^9, 3.985095618617193*^9, 
   3.985098869213058*^9, 3.985343873986328*^9, 3.985447924725643*^9, 
   3.989420704115327*^9, 3.99363775753507*^9, 3.99371357649572*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"78349d0f-c511-41a3-8e09-2dcbfb73a5ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "l"}], "-", 
       RowBox[{"a", " ", "\[Mu]m"}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "a", " ", "\[Mu]m"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"l", "+", 
            RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], "2"]}]]}], 
      RowBox[{"2", " ", "a"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "l"}], "-", 
       RowBox[{"a", " ", "\[Mu]m"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "a", " ", "\[Mu]m"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"l", "+", 
            RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], "2"]}]]}], 
      RowBox[{"2", " ", "a"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.983882349209429*^9, 3.9838823705351553`*^9}, {
   3.9838828088178387`*^9, 3.983882821327714*^9}, 3.983884302566064*^9, 
   3.983886625536137*^9, 3.983963049058858*^9, 3.983963281592678*^9, 
   3.983965163960096*^9, 3.98475825611806*^9, 3.98476295528032*^9, 
   3.9850922832242413`*^9, 3.985095248660363*^9, 3.985095618617193*^9, 
   3.985098869213058*^9, 3.985343873986328*^9, 3.985447924725643*^9, 
   3.989420704115327*^9, 3.99363775753507*^9, 3.993713576496566*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"920e74cc-a2a7-4430-b25c-bddf8d65b84b"]
}, Open  ]],

Cell[TextData[{
 "So we\[CloseCurlyQuote]ve found solutions\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "+"], "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "a"}]], 
     RowBox[{"(", 
      RowBox[{"l", "-", 
       RowBox[{
        RowBox[{"a", " ", "\[Mu]"}], "\[MinusPlus]", 
        SuperscriptBox[
         RowBox[{"[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "\[Mu]"}], "-", "l"}], ")"}], "+", 
           RowBox[{"4", " ", "a", " ", "\[Mu]"}]}], "]"}], 
         RowBox[{"1", "/", "2"}]]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"05eeb6e5-9072-49c2-8336-6a5050cf27ff"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "-"], "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "a"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "l"}], "-", 
       RowBox[{
        RowBox[{"a", " ", "\[Mu]"}], "\[MinusPlus]", 
        SuperscriptBox[
         RowBox[{"[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", " ", "\[Mu]"}], "-", "l"}], ")"}], "-", 
           RowBox[{"4", " ", "a", " ", "\[Mu]"}]}], "]"}], 
         RowBox[{"1", "/", "2"}]]}]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"af055b84-8d52-42a8-908e-3e7529ee7f95"],
 "\nChecking that these all solve the original eq"
}], "Text",
 CellChangeTimes->{{3.983882378989398*^9, 3.983882383932708*^9}, {
  3.9838829217786407`*^9, 3.9838830870218267`*^9}, {3.9854482299762173`*^9, 
  3.985448243690419*^9}, {3.993637773775128*^9, 
  3.993637779723387*^9}},ExpressionUUID->"30325d7e-ad66-492a-803a-\
502407150857"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SExpEq", "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
     RowBox[{"{", 
      RowBox[{"S", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"2", ",", "1", ",", "#", ",", "0"}], "]"}], "&"}], ")"}]}], 
      "}"}]}], "/.", "\[Lambda]SolPosm"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "->", "2"}], ",", 
     RowBox[{"m", "->", "1"}], ",", 
     RowBox[{"\[Omega]", "->", "\[Mu]m"}]}], "}"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SExpEq", "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
     RowBox[{"{", 
      RowBox[{"S", "->", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}], ",", "#", ",", "0"}], "]"}], "&"}], ")"}]}], 
      "}"}]}], "/.", "\[Lambda]SolNegm"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "->", "2"}], ",", 
     RowBox[{"m", "->", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"\[Omega]", "->", "\[Mu]m"}]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.985448070821418*^9, 3.985448227280313*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"bbc1c760-e6fa-4925-bc1e-b3c8114bbbbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.985448081690569*^9, 3.985448085535363*^9}, {
   3.985448129849553*^9, 3.985448227697236*^9}, 3.985448260876483*^9, 
   3.9894207041981916`*^9, 3.993637781137495*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"94751dd4-caa4-4448-9600-f7bc478a55e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.985448081690569*^9, 3.985448085535363*^9}, {
   3.985448129849553*^9, 3.985448227697236*^9}, 3.985448260876483*^9, 
   3.9894207041981916`*^9, 3.99363778121109*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"40ba66a6-c4cd-4cfb-832e-ded80bdf21f0"]
}, Open  ]],

Cell["Should be a bunch of zeros", "Text",
 CellChangeTimes->{{3.985448245563361*^9, 3.9854482484071503`*^9}, {
  3.9936377837396307`*^9, 
  3.9936377874043407`*^9}},ExpressionUUID->"ac173785-e064-4895-8f2a-\
8722b1cb7591"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Checking ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "09167600-7d01-43cf-b057-51938dc237a9"],
 " limits"
}], "Subsection",
 CellChangeTimes->{{3.983965422082795*^9, 
  3.983965436187014*^9}},ExpressionUUID->"1c7f17f9-0c5d-4622-bd27-\
29c1d856feb2"],

Cell["Inspecting some of the numerators,", "Text",
 CellChangeTimes->{{3.9839656885406227`*^9, 
  3.983965695989477*^9}},ExpressionUUID->"86ce8dd1-5e98-4daf-8d38-\
ce7b0c5e1ce9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Numerator", "[", 
     RowBox[{"\[Lambda]", "/.", 
      RowBox[{"\[Lambda]SolPosm", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"a", "->", "0"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{"l", ">", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Numerator", "[", 
     RowBox[{"\[Lambda]", "/.", 
      RowBox[{"\[Lambda]SolNegm", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"a", "->", "0"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{"l", ">", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.983965561557499*^9, 3.983965582603407*^9}, {
  3.983965677858707*^9, 3.9839657054458923`*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"73fa4aed-360c-4b81-b3c5-cafa3253f61f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.983965569191771*^9, 3.9839655829884377`*^9}, {
   3.9839656851703157`*^9, 3.9839657059256277`*^9}, 3.984758256121357*^9, 
   3.98476295528444*^9, 3.985092283228792*^9, 3.985095248665111*^9, 
   3.985095618621628*^9, 3.9850988692185698`*^9, 3.985343873990704*^9, 
   3.985447924735922*^9, 3.989420704275277*^9, 3.993637791135844*^9, 
   3.993713597156068*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"66f5c329-da0a-48d2-98e6-fb928613692f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.983965569191771*^9, 3.9839655829884377`*^9}, {
   3.9839656851703157`*^9, 3.9839657059256277`*^9}, 3.984758256121357*^9, 
   3.98476295528444*^9, 3.985092283228792*^9, 3.985095248665111*^9, 
   3.985095618621628*^9, 3.9850988692185698`*^9, 3.985343873990704*^9, 
   3.985447924735922*^9, 3.989420704275277*^9, 3.993637791135844*^9, 
   3.993713597156732*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"e7c8da2b-6cc8-41e8-a791-7f13f20bc7a2"]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]", "+"], "+"], TraditionalForm]],ExpressionUUID->
  "a651ce1a-5753-4564-9eea-3f6459d765fb"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]", "-"], "-"], TraditionalForm]],ExpressionUUID->
  "9c5b3062-652b-494a-8c8b-eb56c27ae666"],
 " go to zero as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "02dd04e8-456d-4320-b3e7-e76c8f57d088"],
 " in same fashion as denominator. \n\nCan thus use \
L\[CloseCurlyQuote]Hopital\[CloseCurlyQuote]s rule! Limits are:"
}], "Text",
 CellChangeTimes->{{3.983965708796747*^9, 3.98396571689157*^9}, {
  3.9839657882753696`*^9, 
  3.983965839753991*^9}},ExpressionUUID->"0ade35fa-e047-4164-a7df-\
a390f93ab243"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], 
        RowBox[{"(", 
         RowBox[{"Numerator", "[", 
          RowBox[{"\[Lambda]", "/.", 
           RowBox[{"\[Lambda]SolPosm", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ")"}]}], "//", 
       "Simplify"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], 
        RowBox[{"(", 
         RowBox[{"Denominator", "[", 
          RowBox[{"\[Lambda]", "/.", 
           RowBox[{"\[Lambda]SolPosm", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ")"}]}], "//", 
       "Simplify"}], ")"}]}], "/.", 
    RowBox[{"a", "->", "0"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{"l", ">", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], 
        RowBox[{"(", 
         RowBox[{"Numerator", "[", 
          RowBox[{"\[Lambda]", "/.", 
           RowBox[{"\[Lambda]SolNegm", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ")"}]}], "//", 
       "Simplify"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], 
        RowBox[{"(", 
         RowBox[{"Denominator", "[", 
          RowBox[{"\[Lambda]", "/.", 
           RowBox[{"\[Lambda]SolNegm", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ")"}]}], "//", 
       "Simplify"}], ")"}]}], "/.", 
    RowBox[{"a", "->", "0"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{"l", ">", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.983965262967396*^9, 3.98396527255239*^9}, {
  3.98396532818362*^9, 3.983965374412531*^9}, {3.983965455289536*^9, 
  3.9839654813632593`*^9}, {3.9839658467898607`*^9, 3.983965847584303*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"6a858d35-547d-4b59-9838-1e5170c898fd"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["\[Mu]m", "l"]}]], "Output",
 CellChangeTimes->{{3.983965331516376*^9, 3.983965375093381*^9}, {
   3.983965468824151*^9, 3.9839655087979727`*^9}, 3.9839658514373693`*^9, 
   3.984758256147171*^9, 3.984762955310327*^9, 3.9850922832545156`*^9, 
   3.985095248691203*^9, 3.985095618647614*^9, 3.985098869243836*^9, 
   3.985343874036415*^9, 3.985447924761787*^9, 3.9894207043000097`*^9, 
   3.993637796477676*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"fc842acd-8ce5-4cd8-9efc-b6eb5357bd40"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["\[Mu]m", "l"]}]], "Output",
 CellChangeTimes->{{3.983965331516376*^9, 3.983965375093381*^9}, {
   3.983965468824151*^9, 3.9839655087979727`*^9}, 3.9839658514373693`*^9, 
   3.984758256147171*^9, 3.984762955310327*^9, 3.9850922832545156`*^9, 
   3.985095248691203*^9, 3.985095618647614*^9, 3.985098869243836*^9, 
   3.985343874036415*^9, 3.985447924761787*^9, 3.9894207043000097`*^9, 
   3.993637796497776*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"eff3f55a-e4a6-4de9-8205-f2ce1a41cf3e"]
}, Open  ]],

Cell["Both are negative like in the proper Schwarzschild case", "Text",
 CellChangeTimes->{{3.983966056166648*^9, 3.983966072667407*^9}, {
  3.993637801361775*^9, 
  3.99363780964739*^9}},ExpressionUUID->"533eb9cd-e938-41d3-885d-\
c9368af69a76"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Omega]", "=", "\[Mu]"}], ",", 
    RowBox[{"s", "=", "1"}]}], TraditionalForm]],ExpressionUUID->
  "f3bdf339-cb87-4483-bfeb-473e4b3fb8f4"]
}], "Section",
 CellChangeTimes->{{3.983548101987631*^9, 3.98354811768832*^9}, {
  3.983634831109393*^9, 3.9836348340167027`*^9}, {3.9836360647700644`*^9, 
  3.983636105088749*^9}, {3.983884278705276*^9, 3.98388427870531*^9}, {
  3.9945219892870827`*^9, 
  3.994521989287128*^9}},ExpressionUUID->"2af10253-29fd-411a-bc82-\
e1cb08e926e8"],

Cell[TextData[{
 "Choosing even solution with\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"], "+", 
     RowBox[{"b", " ", 
      SuperscriptBox[
       SubscriptBox["Y", 
        RowBox[{"l", "+", "2"}]], "m"]}]}]}], TraditionalForm]],
  ExpressionUUID->"34b0b263-4b25-495b-9938-80cc9ecca86d"],
 "\nAllowed ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "1"], TraditionalForm]],ExpressionUUID->
  "4d655daf-1262-46d9-b736-2a49ba715c45"],
 " values are"
}], "Text",
 CellChangeTimes->{{3.983548140848995*^9, 3.9835481428741217`*^9}, {
  3.983548773369933*^9, 3.983548818638739*^9}, {3.9836325971258593`*^9, 
  3.983632598355359*^9}, {3.983632748553117*^9, 3.9836327701505527`*^9}, {
  3.98363297579205*^9, 3.983633019919167*^9}, {3.9838833839468203`*^9, 
  3.9838834183990307`*^9}, {3.983883483956745*^9, 3.983883484996344*^9}, {
  3.9936378482187233`*^9, 
  3.9936378513439293`*^9}},ExpressionUUID->"c67765ae-2d8d-4610-bd0b-\
b4553189e3f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"l", "==", 
       RowBox[{"ll", "[", "n1", "]"}]}], "/.", 
      RowBox[{"\[Eta]", "->", "0"}]}], ",", "n1"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Im", "[", "l", "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"Re", "[", "l", "]"}], "->", "l"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.983883321402672*^9, 3.983883348225621*^9}, {
  3.983883407337553*^9, 3.98388340774338*^9}, {3.983883487847403*^9, 
  3.983883566785219*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"dae4eb2b-2974-4323-934c-5b51f1897d13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"n1", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"l", "-", 
       RowBox[{"Abs", "[", "m", "]"}]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.983883342480981*^9, 3.983883348534274*^9}, {
   3.983883408052415*^9, 3.983883421760125*^9}, {3.9838834921286507`*^9, 
   3.9838835670819187`*^9}, 3.9838843025898542`*^9, 3.9838866255449343`*^9, 
   3.9847582562353983`*^9, 3.9847629553866243`*^9, 3.985092283337255*^9, 
   3.985095248773614*^9, 3.985095618726389*^9, 3.9850988693191233`*^9, 
   3.9853440881343517`*^9, 3.9936378567036057`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"897224aa-d8f5-44d6-a68d-4cf2b937e70b"]
}, Open  ]],

Cell[TextData[{
 "So can use all the normal (l,m) vals, but n1 selects what the difference \
between them is. We\[CloseCurlyQuote]re mainly interested in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "=", 
    RowBox[{"m", "=", "0"}]}], TraditionalForm]],ExpressionUUID->
  "99733ccf-3df9-47a5-9959-acbf57878554"]
}], "Text",
 CellChangeTimes->{{3.983883423567675*^9, 3.9838834599066343`*^9}, {
  3.9838835742292643`*^9, 
  3.983883628988146*^9}},ExpressionUUID->"fb781a8c-745b-4e26-8e00-\
7f77675f74ba"],

Cell[CellGroupData[{

Cell[TextData[{
 "Choice ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "60a250b0-fee0-4795-9f91-9d140e7e9ce9"]
}], "Subsection",
 CellChangeTimes->{{3.9838836327535563`*^9, 3.983883638628723*^9}, {
  3.9838855689513073`*^9, 
  3.983885577304675*^9}},ExpressionUUID->"e6e5f629-352c-4430-ae10-\
2a1598309d3f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lChoice", "=", "l1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Choice", " ", "of", " ", "l", " ", "for", " ", "lower", " ", "term", " ",
       "in", " ", "two"}], "-", 
     RowBox[{"term", " ", "expansion"}]}], ",", " ", 
    RowBox[{"should", " ", "be", " ", "even"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n1Choice", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mChoice", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Choice", " ", "of", " ", "m"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NOrd", "=", "10"}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "to", " ", "truncate", " ", "matrix", " ", "at"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "vector"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefVec", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{"0", "&"}], ",", 
     RowBox[{"NOrd", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coefVec", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"n1Choice", "+", "1"}], ";;", 
       RowBox[{"n1Choice", "+", "2"}]}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "b"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "matrix"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefMChoice", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CoefMEEval", "[", 
        RowBox[{"n1", ",", "n2", ",", "mChoice"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"k", "->", "0"}]}], "}"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Even", " ", "modes"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsS1m1Compact", "=", 
   RowBox[{
    RowBox[{"CoefMChoice", ".", "coefVec"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqsS1m1Compact", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsS1m1Compact", "=", 
   RowBox[{"eqsS1m1Compact", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "3"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsS1m1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eqsS1m1Compact", "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"m", "->", "mChoice"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9835483103411694`*^9, 3.983548331396541*^9}, {
   3.983548391909404*^9, 3.9835483996531467`*^9}, {3.9835484460759697`*^9, 
   3.9835486122669973`*^9}, {3.9835488386052933`*^9, 
   3.9835488387482967`*^9}, {3.983548919024663*^9, 3.9835489232462797`*^9}, {
   3.9835490021014347`*^9, 3.983549033743167*^9}, {3.9835491019574547`*^9, 
   3.983549112326585*^9}, {3.983549236100748*^9, 3.983549266390234*^9}, {
   3.9835494030310383`*^9, 3.983549428153503*^9}, {3.983549609103422*^9, 
   3.983549612976303*^9}, {3.983549805316833*^9, 3.98354980580408*^9}, {
   3.983550005396863*^9, 3.9835500581213427`*^9}, {3.983550114078071*^9, 
   3.983550123627221*^9}, {3.983550161009636*^9, 3.983550161814959*^9}, {
   3.983550197841332*^9, 3.983550234549087*^9}, {3.983631856565509*^9, 
   3.983631954845983*^9}, {3.9836320069034367`*^9, 3.9836320254884644`*^9}, {
   3.9836322839376163`*^9, 3.9836324037502327`*^9}, {3.983632883377263*^9, 
   3.9836329698854523`*^9}, {3.983633039016797*^9, 3.983633041624536*^9}, {
   3.983633080690703*^9, 3.983633081156064*^9}, {3.983633111200444*^9, 
   3.983633117059449*^9}, {3.983633636307514*^9, 3.983633648533082*^9}, {
   3.983633679316553*^9, 3.9836336886746893`*^9}, {3.9836338056133347`*^9, 
   3.983633836456379*^9}, 3.9836341480584507`*^9, {3.983634182511479*^9, 
   3.983634192651524*^9}, 3.983634262672546*^9, {3.983635678495977*^9, 
   3.983635723493458*^9}, 3.983883653704273*^9, {3.9838836884176064`*^9, 
   3.98388374522007*^9}, {3.9838838685181026`*^9, 3.983883878104787*^9}, {
   3.983885543996085*^9, 3.983885562291973*^9}, {3.985098289262561*^9, 
   3.985098294800996*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"70fdeae1-ea10-4c4e-98f5-3ec8f688b25d"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 159, 59, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.984758256253449*^9, 3.9847629554051857`*^9, 
   3.985092283355822*^9, 3.985095248792341*^9, 3.985095618745253*^9, 
   3.9850988693359632`*^9, {3.9853440882087708`*^9, 3.985344108413541*^9}, 
   3.9853441855661173`*^9, 3.985361697433304*^9, 3.993637876713459*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"6ef366cf-cf53-472c-8d5f-4cccd2ddd0ed"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"m\\\"}]}], \\\"}\\\
\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"4\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\
\",\\\", \\\"m\\\"}], \\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 
   159, 60, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.984758256253449*^9, 3.9847629554051857`*^9, 
   3.985092283355822*^9, 3.985095248792341*^9, 3.985095618745253*^9, 
   3.9850988693359632`*^9, {3.9853440882087708`*^9, 3.985344108413541*^9}, 
   3.9853441855661173`*^9, 3.985361697433304*^9, 3.993637876715825*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"4c68f630-5d8f-4b57-9c05-1f5cce514a1b"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 159, 61, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.984758256253449*^9, 3.9847629554051857`*^9, 
   3.985092283355822*^9, 3.985095248792341*^9, 3.985095618745253*^9, 
   3.9850988693359632`*^9, {3.9853440882087708`*^9, 3.985344108413541*^9}, 
   3.9853441855661173`*^9, 3.985361697433304*^9, 3.9936378767173986`*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"f1b48248-bb82-41fe-966e-93d9011d3fce"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ClebschGordan\\\", \
\\\"::\\\", \\\"tri\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 159, 62, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.983890779434952*^9, 3.984758256253449*^9, 3.9847629554051857`*^9, 
   3.985092283355822*^9, 3.985095248792341*^9, 3.985095618745253*^9, 
   3.9850988693359632`*^9, {3.9853440882087708`*^9, 3.985344108413541*^9}, 
   3.9853441855661173`*^9, 3.985361697433304*^9, 3.9936378767188053`*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"08c8a538-41d9-4afe-a690-cbdd436b94f1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalLambda]", "-", 
        RowBox[{
         FractionBox["1", "35"], " ", 
         SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox["14"], " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
        RowBox[{
         FractionBox["2", "5"], " ", 
         SqrtBox[
          FractionBox["2", "7"]], " ", 
         SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", "\[CapitalLambda]"}], "+", 
           RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "15"], " ", 
         SuperscriptBox["a", "2"], " ", "b", " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "90"}], "+", 
              RowBox[{"7", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
           RowBox[{"14", " ", "\[Sigma]"}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "3"]}], " ", 
        SqrtBox[
         FractionBox["10", "77"]], " ", 
        SuperscriptBox["a", "2"], " ", "b", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9835483118084373`*^9, {3.9835484998731203`*^9, 3.9835486125279827`*^9}, 
   3.983548839176633*^9, 3.9835489253782997`*^9, 3.983549113008006*^9, {
   3.9835492371183662`*^9, 3.983549266667181*^9}, {3.983549408089403*^9, 
   3.983549429290991*^9}, 3.983549613334312*^9, 3.983549806096586*^9, {
   3.9835500271601*^9, 3.9835500588133307`*^9}, 3.983550124363839*^9, 
   3.983550164982007*^9, {3.98355022160671*^9, 3.983550235299532*^9}, 
   3.983551531534492*^9, 3.983631357806902*^9, 3.983631907059053*^9, 
   3.983631956259985*^9, 3.9836319914022417`*^9, 3.983633122954789*^9, {
   3.983633638208383*^9, 3.9836336966010227`*^9}, {3.983633797578549*^9, 
   3.983633867162219*^9}, 3.983634148649764*^9, 3.983634225453807*^9, 
   3.983634264163171*^9, {3.983635720875128*^9, 3.9836357243338747`*^9}, 
   3.983877782491128*^9, 3.9838837496445227`*^9, {3.983883873224512*^9, 
   3.983883879533594*^9}, 3.983884303206809*^9, {3.9838855449130774`*^9, 
   3.983885579888735*^9}, 3.983886626185965*^9, 3.983890780123966*^9, 
   3.98475825694234*^9, 3.984762956082336*^9, 3.985092284061198*^9, 
   3.98509524948995*^9, 3.985095619447751*^9, 3.985098870014896*^9, {
   3.9853440888251457`*^9, 3.985344109074748*^9}, 3.9853441861976433`*^9, 
   3.985361698089725*^9, 3.993637877411235*^9},
 CellLabel->
  "Out[161]//MatrixForm=",ExpressionUUID->"2c350be8-f0bc-4a6a-8905-\
16b423d6ec1f"]
}, Open  ]],

Cell["Extracting polynomial in third entry", "Text",
 CellChangeTimes->{{3.9936379007725277`*^9, 
  3.993637907709824*^9}},ExpressionUUID->"3ad12fc5-3841-4889-877f-\
97174d960a9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqS1m1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sqrt", "[", 
          FractionBox["77", "10"], "]"}]}], 
        FractionBox["3", 
         RowBox[{"2", "b", " ", 
          SuperscriptBox["a", "2"]}]], 
        RowBox[{"eqsS1m1", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "/.", "auxReps"}], "/.", 
      "auxReps"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"m", "->", "mChoice"}]}], "}"}]}], "//", "Simplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9836332012631483`*^9, 3.983633309146555*^9}, {
  3.9836333414214087`*^9, 3.983633394645002*^9}, {3.983633603165064*^9, 
  3.983633627675889*^9}, {3.9836345918102283`*^9, 3.983634690811866*^9}, {
  3.983634732131619*^9, 3.983634737834278*^9}, {3.9836349699720793`*^9, 
  3.9836350009976063`*^9}, {3.983635346074154*^9, 3.9836353505148773`*^9}, {
  3.983635396889469*^9, 3.983635397743225*^9}, {3.98534411926132*^9, 
  3.985344120334919*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"2bcec91b-6df7-4a56-b743-de78a673b85d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{"a", " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{"\[Lambda]", " ", "\[Mu]m"}], "+", 
  RowBox[{"2", " ", "a", " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]m"}], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", "\[Mu]m"}], "+", 
  SuperscriptBox["\[Mu]m", "2"], "-", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   SuperscriptBox["\[Mu]m", "2"]}]}]], "Output",
 CellChangeTimes->{{3.983633205251075*^9, 3.983633208889935*^9}, {
   3.983633242834436*^9, 3.983633309464785*^9}, {3.9836333472621613`*^9, 
   3.983633395052896*^9}, 3.983633628682465*^9, 3.9836342254912987`*^9, {
   3.983634596345702*^9, 3.98363461136489*^9}, {3.983634659940596*^9, 
   3.983634691148781*^9}, {3.98363473337781*^9, 3.983634738455576*^9}, {
   3.983634970579178*^9, 3.983635001436903*^9}, 3.983635351538104*^9, 
   3.983635398331634*^9, 3.983877782583624*^9, 3.9838837904070263`*^9, 
   3.983883894401018*^9, 3.9838843033102703`*^9, 3.983885547352611*^9, 
   3.983885582220495*^9, 3.983886626295005*^9, 3.983886705607943*^9, 
   3.983890782252735*^9, 3.984762956173029*^9, 3.985092284182548*^9, 
   3.98509524958064*^9, 3.9850956195395937`*^9, 3.985098870104704*^9, 
   3.985344088910124*^9, 3.985344121102071*^9, 3.985344188515562*^9, 
   3.9853616981895037`*^9, 3.99363787998214*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"8994ae2b-5281-47f6-887b-8655b4cf631e"]
}, Open  ]],

Cell["\<\
So gotta find the roots of that polynomial to sovle for \[Lambda]. They are\
\>", "Text",
 CellChangeTimes->{{3.993637891585895*^9, 
  3.993637932448831*^9}},ExpressionUUID->"a4250dcc-bb14-434e-a410-\
bb588e012b74"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]Sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqS1m1", "==", "0"}], ",", "\[Lambda]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]Sol", "=", 
    RowBox[{"\[Lambda]Sols", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
   "Change", " ", "around", " ", "index", " ", "to", " ", "inspect", " ", 
    "different", " ", "roots"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bSol", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"eqsS1m1", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], "/.", "auxReps"}], 
           "/.", "auxReps"}], "//", "Simplify"}], ")"}], "/.", 
        "\[Lambda]Sol"}], ",", "b"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", "0.3"}], ",", 
     RowBox[{"\[Mu]m", "->", "0.5"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]Num", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]", "/.", "\[Lambda]Sol"}], "/.", "params"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bNum", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "/.", "bSol"}], "/.", "params"}], "//", "Chop"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"eqsS1m1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", 
         RowBox[{"b", "->", "bNum"}]}], "/.", "params"}], "//", "Abs"}], "//",
       "Evaluate"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", 
       RowBox[{"\[Lambda]Num", "-", "0.1"}], ",", 
       RowBox[{"\[Lambda]Num", "+", "0.1"}]}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]Num", ",", "0"}], "}"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"PointSize", "->", "Large"}]}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.983635401571254*^9, 3.983635426146015*^9}, {
   3.9836354960352383`*^9, 3.9836355687310534`*^9}, 3.983883811129673*^9, {
   3.983884317982449*^9, 3.983884320224944*^9}, {3.983884474162423*^9, 
   3.983884555012722*^9}, {3.983884634243289*^9, 3.983884660914549*^9}, {
   3.9838856090953293`*^9, 3.983885685300549*^9}, {3.983885731426963*^9, 
   3.9838858475249367`*^9}, {3.9838858857483253`*^9, 3.983885886273594*^9}, {
   3.983885920458417*^9, 3.983886089193796*^9}, {3.983886223870688*^9, 
   3.983886434873281*^9}, 3.983886769389595*^9, 3.983886806759184*^9, {
   3.983886852794277*^9, 3.983886896258956*^9}, 3.983886981178372*^9, 
   3.98534412515211*^9, {3.993637933520761*^9, 3.9936379388618813`*^9}, {
   3.993643358854005*^9, 3.9936433624998093`*^9}, {3.9937130566027517`*^9, 
   3.9937130571173363`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"73fa3b85-0d5d-49fa-9075-791e5fe329dd"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVkWk81XkDxcWoJ0ULBikiCWlSlmQ7NybdUimUZFRE1kjZGlLZSbJdy2Nr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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwVkWk81XkDxcWoJ0ULBikiCWlSlmQ7NybdUimUZFRE1kjZGlLZSbJdy2Nr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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.15902459193034, 0.35902459193034}, {0., 
             4.9724930985665985`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.15902459193034035`, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.15902459193034, 0.35902459193034}, {0., 
            4.9724930985665985`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.15902459193034035`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwVkWk81XkDxcWoJ0ULBikiCWlSlmQ7NybdUimUZFRE1kjZGlLZSbJdy2Nr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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.15902459193034, 0.35902459193034}, {0., 
         4.9724930985665985`}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.15902459193034035`, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[1, 0.5, 0], PointSize[Large], AbsoluteThickness[2], 
         PointBox[{{0.25902459193034, 0.}, {0.25902459193034, 0.}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0], PointSize -> Large], 
              Point[{{0.25902459193034, 0.}, {0.25902459193034, 0.}}]}, 
             "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.51804918386068}, {-1, 1}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                AbsoluteThickness[2], 
                RGBColor[1, 0.5, 0], PointSize -> Large]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.51804918386068}, {-1, 1}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0], PointSize -> Large]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0], PointSize -> Large], 
          Point[{{0.25902459193034, 0.}, {0.25902459193034, 0.}}]}, 
         "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.51804918386068}, {-1, 1}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            AbsoluteThickness[2], 
            RGBColor[1, 0.5, 0], PointSize -> Large]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.15902459193034035`, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0.15902459193034, 0.35902459193034}, {0., 4.9724930985665985`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.983884475276227*^9, 3.983884542415155*^9}, {
   3.9838846371107683`*^9, 3.983884661315289*^9}, {3.9838856099950447`*^9, 
   3.983885681483955*^9}, {3.983885741929575*^9, 3.983885789253628*^9}, {
   3.983885826954032*^9, 3.9838858482855253`*^9}, 3.983885886676839*^9, {
   3.983885927159823*^9, 3.9838859657584143`*^9}, 3.983885997034759*^9, 
   3.9838860739424267`*^9, 3.983886251246298*^9, {3.9838862900114202`*^9, 
   3.983886435364998*^9}, 3.983886626601912*^9, 3.9838867072495604`*^9, {
   3.983886770716386*^9, 3.983886807245572*^9}, {3.983886853421961*^9, 
   3.983886879655587*^9}, 3.983886981796422*^9, 3.983890783399538*^9, 
   3.984758257329776*^9, 3.9847629564067907`*^9, 3.985092284478401*^9, 
   3.985095249864141*^9, 3.985095619770225*^9, 3.9850988703303957`*^9, 
   3.985344089025908*^9, 3.9853441897060413`*^9, 3.985361698318924*^9, 
   3.993637881895116*^9, {3.993713048349275*^9, 3.993713058524755*^9}},
 CellLabel->
  "Out[185]=",ExpressionUUID->"18d67a19-b424-43ce-b0f0-63359559d102"]
}, Open  ]],

Cell["\<\
Appears all three \[Lambda] solutions solve all three equations!

Let\[CloseCurlyQuote]s look at the \[Lambda] solutions numerically:\
\>", "Text",
 CellChangeTimes->{{3.983886439595449*^9, 3.983886453092328*^9}, {
  3.98388672459123*^9, 
  3.983886733757256*^9}},ExpressionUUID->"5a29d68f-ea51-4bf9-b8b3-\
aff17dfcbb2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]Sols", "/.", "params"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.983886715399281*^9, 3.983886722596171*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"7ef33d43-8479-4caf-aef0-cf8ae77ea97d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "22.351489076365358`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"-", "0.1693371977074647`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0.25902459193034`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.983886719566799*^9, 3.983886734871737*^9}, 
   3.983890787186366*^9, 3.984758257338661*^9, 3.9847629564096937`*^9, 
   3.9850922844813023`*^9, 3.985095249867053*^9, 3.98509561977324*^9, 
   3.985098870333253*^9, 3.985344089034616*^9, 3.9853441935741253`*^9, 
   3.985361698333376*^9, 3.9937130613856*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"1c35a3d2-211c-42f9-954c-6e74cb4a719a"]
}, Open  ]],

Cell[TextData[{
 "Appears third one is always the middle solution. Not sure why we pick this \
over the other two when all three are solutions to all three eqs?\n\nIn limit \
",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "03d2a2d8-3d26-4bb6-9d21-34e6fea8eb02"],
 ", for the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "9b01db83-07de-4863-9d65-eee41863b62b"],
 " mode with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", ">=", "1"}], TraditionalForm]],ExpressionUUID->
  "f0c9c3f9-e92f-4cf0-9a7b-25a12e3c0f3c"],
 ", we should see \n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t", 
    RowBox[{"\[Lambda]", "->", 
     FractionBox["\[Mu]", 
      RowBox[{"l", "+", "1"}]]}]}], TraditionalForm]],ExpressionUUID->
  "fb138f99-ebb8-401a-84f5-73dc9966bc4f"],
 "\nAnd indeed,"
}], "Text",
 CellChangeTimes->{{3.983886958740973*^9, 3.983886967994214*^9}, {
  3.983887496141138*^9, 3.9838875125272837`*^9}, {3.983887781563044*^9, 
  3.9838878727764072`*^9}},ExpressionUUID->"6c8ee581-5170-4454-a163-\
5e7a49673be4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "/.", "\[Lambda]Sols"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]m", "->", "1"}], ",", 
     RowBox[{"a", "->", "0.00000001"}]}], "}"}]}], "//", "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   FractionBox["\[Mu]m", 
    RowBox[{"l", "+", "1"}]], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]m", "->", "1"}], ",", 
     RowBox[{"a", "->", "0.0000001"}], ",", 
     RowBox[{"l", "->", "mChoice"}]}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.983887589259192*^9, 3.983887611400979*^9}, {
  3.983887708895486*^9, 3.983887712815662*^9}, {3.9838878766905527`*^9, 
  3.983887895957942*^9}, {3.9838879407616453`*^9, 3.983887960499124*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"ce668fea-5d94-4117-af65-01899dad5f56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.000000038333335`*^8", ",", 
   RowBox[{"-", "0.3333333283662796`"}], ",", "0.4999999850988388`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9838875912084827`*^9, 3.9838876116499662`*^9}, {
   3.983887710202797*^9, 3.983887715685185*^9}, {3.9838878879169903`*^9, 
   3.983887896524675*^9}, {3.983887941965889*^9, 3.983887961356292*^9}, 
   3.983890789451034*^9, 3.9847582573512087`*^9, 3.98476295642159*^9, 
   3.9850922844880047`*^9, 3.985095249875834*^9, 3.985095619781049*^9, 
   3.9850988703413343`*^9, 3.985344089042528*^9, 3.985361698339634*^9, 
   3.99371327750211*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"d7a336b1-6832-4bd8-9420-781ef3877846"],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{{3.9838875912084827`*^9, 3.9838876116499662`*^9}, {
   3.983887710202797*^9, 3.983887715685185*^9}, {3.9838878879169903`*^9, 
   3.983887896524675*^9}, {3.983887941965889*^9, 3.983887961356292*^9}, 
   3.983890789451034*^9, 3.9847582573512087`*^9, 3.98476295642159*^9, 
   3.9850922844880047`*^9, 3.985095249875834*^9, 3.985095619781049*^9, 
   3.9850988703413343`*^9, 3.985344089042528*^9, 3.985361698339634*^9, 
   3.9937132775028477`*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"cc16c633-96c6-4ba3-86b0-a1984ac6c66b"]
}, Open  ]],

Cell[TextData[{
 "So looks like the third one has the behavior we want in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "05c97c23-e20f-46cc-81a3-9aba1f8fb1e7"],
 " limit (for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "=", "m"}], TraditionalForm]],ExpressionUUID->
  "225982b3-fd5a-4a30-a056-efe7a3978372"],
 ").\n\nAdditionally, looking at the behavior of b near ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "955866fd-389f-4d7a-a9c0-c4330cfc687b"],
 ", we see"
}], "Text",
 CellChangeTimes->{{3.983887966809526*^9, 3.9838879846581707`*^9}, {
  3.9838880413550158`*^9, 3.983888047299325*^9}, {3.983890822586499*^9, 
  3.983890843292006*^9}},ExpressionUUID->"32b9660f-0153-4a0b-a938-\
b39284ac5590"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bSols", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"eqsS1m1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], "/.", 
              "auxReps"}], "/.", "auxReps"}], "//", "Simplify"}], ")"}], "/.", 
          RowBox[{"\[Lambda]Sols", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "b"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "\[Lambda]Sols", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "/.", "bSols"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]m", "->", "1"}], ",", 
     RowBox[{"a", "->", "0.000000001"}]}], "}"}]}], "//", "Chop"}]}], "Input",\

 CellChangeTimes->{{3.9838908029752903`*^9, 3.983890816874951*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"d0c68c3e-b72a-43ce-adcd-cd30f0ab86a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4751310966012183`", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.983890794750478*^9, 3.9838908172083807`*^9}, 
   3.983891038095941*^9, 3.984758257537765*^9, 3.9847629565984087`*^9, 
   3.985092284680105*^9, 3.985095250053447*^9, 3.9850956199734573`*^9, 
   3.9850988705098553`*^9, 3.985344089218008*^9, 3.985344229155802*^9, 
   3.985361698529275*^9, 3.993713281953808*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"9e5042c6-18e2-4b14-8980-77e744b1e48b"]
}, Open  ]],

Cell[TextData[{
 "So near ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "34cb7646-a903-4713-af85-2f8f2452f651"],
 " we have \n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"S", "(", "\[Theta]", ")"}], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "l"], "l"], "(", "\[Theta]", ")"}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "72f4f91d-0753-40c3-9b91-50591d9604fb"]
}], "Text",
 CellChangeTimes->{{3.9838908478952513`*^9, 3.9838908633725967`*^9}, {
  3.983891001640308*^9, 
  3.9838910212485313`*^9}},ExpressionUUID->"8bc4ef5d-8c40-4aad-bf45-\
0be419a3f5ab"],

Cell[CellGroupData[{

Cell[TextData[{
 "Small ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", " ", "\[Mu]"}], TraditionalForm]],ExpressionUUID->
  "0f104b1d-7b7f-4858-9844-9a450fd0789e"],
 " expansion"
}], "Subsubsection",
 CellChangeTimes->{{3.985344281181847*^9, 
  3.985344346639688*^9}},ExpressionUUID->"3e673847-19ba-488a-86b7-\
1954e095e8ec"],

Cell[TextData[{
 "Expanding b in small ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", " ", "\[Mu]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "46e9be07-da00-4731-946c-e36350e4360e"],
 ", we find"
}], "Text",
 CellChangeTimes->{{3.985344744424814*^9, 
  3.98534477288314*^9}},ExpressionUUID->"df9f6d01-195e-4d7b-862e-\
8a2c8e52e916"],

Cell[CellGroupData[{

Cell[BoxData["$Assumptions"], "Input",
 CellChangeTimes->{{3.9937133092147512`*^9, 3.993713310053995*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"2d1e5b43-59b1-4c86-80f0-e0d2735dcfa8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"l1", "\[Element]", 
    TemplateBox[{},
     "Integers"]}], ",", 
   RowBox[{"l2", "\[Element]", 
    TemplateBox[{},
     "Integers"]}], ",", 
   RowBox[{"m", "\[Element]", 
    TemplateBox[{},
     "Integers"]}], ",", 
   RowBox[{"l1", "\[GreaterEqual]", "0"}], ",", 
   RowBox[{"l2", "\[GreaterEqual]", "0"}], ",", 
   RowBox[{"l1", "\[GreaterEqual]", "m"}], ",", 
   RowBox[{"l2", "\[GreaterEqual]", "m"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9937133103155127`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"1eaf7110-91ec-40bf-be5e-fabaf6bf1cf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l1", "\[Element]", 
      TemplateBox[{},
       "Integers"]}], ",", 
     RowBox[{"l2", "\[Element]", 
      TemplateBox[{},
       "Integers"]}], ",", 
     RowBox[{"m", "\[Element]", 
      TemplateBox[{},
       "Integers"]}], ",", 
     RowBox[{"l1", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"l2", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"l1", "\[GreaterEqual]", "m"}], ",", 
     RowBox[{"l2", "\[GreaterEqual]", "m"}], ",", 
     RowBox[{"a", ">", "0"}], ",", 
     RowBox[{"\[Mu]m", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bSer", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "/.", 
           RowBox[{"bSols", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"a", "->", 
            RowBox[{"\[Epsilon]", " ", "a"}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ">", "0"}], "}"}]}]}], "]"}], "//", "Normal"}],
     ")"}], "/.", 
   RowBox[{"\[Epsilon]", "->", "1"}]}]}]}], "Input",
 CellChangeTimes->{{3.985344349174753*^9, 3.985344354447278*^9}, {
   3.9853444015144253`*^9, 3.985344451765099*^9}, {3.985344511855464*^9, 
   3.985344619431097*^9}, 3.985344665156712*^9, {3.98534517886307*^9, 
   3.985345257219878*^9}, {3.985345803953904*^9, 3.98534581819515*^9}, {
   3.993713317536708*^9, 3.993713346989262*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"827b5c4f-7c6f-4de7-a65d-f2d0489f7b2d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["\[Mu]m", "2"]}], 
   RowBox[{"25", " ", 
    SqrtBox["14"]}]]}]], "Output",
 CellChangeTimes->{
  3.985344354787085*^9, {3.985344406269286*^9, 3.985344452152472*^9}, {
   3.985344519242421*^9, 3.985344556235383*^9}, {3.985344597230192*^9, 
   3.985344620143977*^9}, {3.985345187993642*^9, 3.985345261027171*^9}, {
   3.98534580856454*^9, 3.9853458190259647`*^9}, 3.985361698859846*^9, 
   3.993713348020843*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"ebd09b71-647a-4e14-b213-444f9cbe957d"]
}, Open  ]],

Cell[TextData[{
 "First subleading term is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Epsilon]", "3"], ")"}], TraditionalForm]],
  ExpressionUUID->"33263a63-b3ff-46b1-b8cd-3e1bbeefef47"],
 "\n\nSo full ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "(", "\[Theta]", ")"}], TraditionalForm]],ExpressionUUID->
  "e1dd60d9-29c2-4137-acc1-e4c5ac1bada5"],
 " solution is"
}], "Text",
 CellChangeTimes->{{3.98534473500275*^9, 3.9853447359637947`*^9}, {
  3.985344919315597*^9, 3.985344964665818*^9}, {3.98534519822193*^9, 
  3.985345207885231*^9}},ExpressionUUID->"81f46ab0-b3df-49ef-86a7-\
83647d62f3dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SSolS1m1", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{
           RowBox[{"ll", "[", "0", "]"}], ",", "mChoice", ",", "\[Theta]", ",",
            "0"}], "]"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"SphericalHarmonicY", "[", 
           RowBox[{
            RowBox[{"ll", "[", "1", "]"}], ",", "mChoice", ",", "\[Theta]", ",",
             "0"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SqrtBox[
          FractionBox["3", 
           RowBox[{"2", " ", "\[Pi]"}]]]}], " ", ")"}]}], "/.", 
      RowBox[{"\[Eta]", "->", "0"}]}], "/.", 
     RowBox[{"m", "->", "mChoice"}]}], ",", 
    RowBox[{"{", "b", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.985344805029571*^9, 3.9853448393616333`*^9}, {
  3.9853448793316183`*^9, 3.985344892721941*^9}, {3.9853449749745607`*^9, 
  3.985344976740438*^9}, {3.98534502360705*^9, 3.985345086139758*^9}, {
  3.985345160079055*^9, 3.985345165560279*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"f0bf1e37-14c3-43b3-be5d-c8320fa46f04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SqrtBox[
    FractionBox["7", "2"]], " ", "b", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.985344979692068*^9, {3.985345053797349*^9, 3.985345086958632*^9}, 
   3.985345167625189*^9, 3.9853616988632307`*^9, 3.993713352324297*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"1a9e8146-32b4-426d-b1c3-1ce9de215172"]
}, Open  ]],

Cell["And expanding out b, we find", "Text",
 CellChangeTimes->{{3.985345170668214*^9, 
  3.985345176597488*^9}},ExpressionUUID->"79c72524-70b3-40c7-8eca-\
7bc2cb1a64fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SSolS1m1", "/.", 
  RowBox[{"b", "->", "bSer"}]}]], "Input",
 CellChangeTimes->{{3.985345229560761*^9, 3.9853452320954857`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"9e667992-6ba1-49ac-95b0-5bfd9613b1fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "-", 
  RowBox[{
   FractionBox["3", "100"], " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Mu]m", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.985345232557496*^9, 3.985345265314117*^9, {3.985361698871232*^9, 
   3.9853617055747757`*^9}, 3.9937133546154613`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"4356d0e1-3a41-44cd-b7ff-19eb2f0a1181"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Printing \[Lambda] and b sols", "Subsubsection",
 CellChangeTimes->{{3.9853619754565153`*^9, 
  3.985361983184855*^9}},ExpressionUUID->"a1dc6429-de2a-41f0-b49c-\
ebc0e22d53c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]Sols", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985362137617679*^9, 3.9853621470654097`*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"ee4be9a7-8af8-4861-bf72-b37469d6e5b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]", "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Mu]m", "2"]}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "36"}], "+", 
         RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Mu]m", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["\[Mu]m", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"432", "-", 
          RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
          RowBox[{"405", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Mu]m", "2"]}], "-", 
          RowBox[{"133", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["\[Mu]m", "3"]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["\[Mu]m", "4"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["\[Mu]m", "5"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["\[Mu]m", "6"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "900"}], " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}], "+", 
             RowBox[{"2800", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["\[Mu]m", "3"]}], "-", 
             RowBox[{"3757", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[Mu]m", "4"]}], "+", 
             RowBox[{"3038", " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox["\[Mu]m", "5"]}], "-", 
             RowBox[{"1617", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["\[Mu]m", "6"]}], "+", 
             RowBox[{"572", " ", 
              SuperscriptBox["a", "7"], " ", 
              SuperscriptBox["\[Mu]m", "7"]}], "-", 
             RowBox[{"164", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["\[Mu]m", "8"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["a", "9"], " ", 
              SuperscriptBox["\[Mu]m", "9"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"432", "-", 
         RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
         RowBox[{"405", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Mu]m", "2"]}], "-", 
         RowBox[{"133", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["\[Mu]m", "3"]}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Mu]m", "4"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox["\[Mu]m", "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["\[Mu]m", "6"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "900"}], " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Mu]m", "2"]}], "+", 
            RowBox[{"2800", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["\[Mu]m", "3"]}], "-", 
            RowBox[{"3757", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["\[Mu]m", "4"]}], "+", 
            RowBox[{"3038", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox["\[Mu]m", "5"]}], "-", 
            RowBox[{"1617", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["\[Mu]m", "6"]}], "+", 
            RowBox[{"572", " ", 
             SuperscriptBox["a", "7"], " ", 
             SuperscriptBox["\[Mu]m", "7"]}], "-", 
            RowBox[{"164", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["\[Mu]m", "8"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["a", "9"], " ", 
             SuperscriptBox["\[Mu]m", "9"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.985362141782536*^9, 3.985362147509245*^9}},
 CellLabel->
  "Out[427]=",ExpressionUUID->"b451b81e-716f-491d-99c8-b66a5d98da5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "/.", 
  RowBox[{"bSols", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9853619996562567`*^9, 3.9853620183876133`*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"e45bc8f7-cedf-43aa-9fe2-9026772ab54c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", " ", 
      SqrtBox[
       FractionBox["2", "7"]], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Mu]m", "2"]}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "36"}], "+", 
              RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
              RowBox[{"19", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Mu]m", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["\[Mu]m", "3"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"432", "-", 
               RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
               RowBox[{"405", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "-", 
               RowBox[{"133", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["\[Mu]m", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["\[Mu]m", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "900"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "+", 
                  RowBox[{"2800", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["\[Mu]m", "3"]}], "-", 
                  RowBox[{"3757", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "+", 
                  RowBox[{"3038", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["\[Mu]m", "5"]}], "-", 
                  RowBox[{"1617", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"572", " ", 
                   SuperscriptBox["a", "7"], " ", 
                   SuperscriptBox["\[Mu]m", "7"]}], "-", 
                  RowBox[{"164", " ", 
                   SuperscriptBox["a", "8"], " ", 
                   SuperscriptBox["\[Mu]m", "8"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "9"], " ", 
                   SuperscriptBox["\[Mu]m", "9"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "10"], " ", 
                   SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"432", "-", 
              RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
              RowBox[{"405", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Mu]m", "2"]}], "-", 
              RowBox[{"133", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["\[Mu]m", "3"]}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["\[Mu]m", "4"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["\[Mu]m", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "6"], " ", 
               SuperscriptBox["\[Mu]m", "6"]}], "+", 
              RowBox[{"3", " ", 
               SqrtBox["3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "900"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "+", 
                 RowBox[{"2800", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "-", 
                 RowBox[{"3757", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}], "+", 
                 RowBox[{"3038", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["\[Mu]m", "5"]}], "-", 
                 RowBox[{"1617", " ", 
                  SuperscriptBox["a", "6"], " ", 
                  SuperscriptBox["\[Mu]m", "6"]}], "+", 
                 RowBox[{"572", " ", 
                  SuperscriptBox["a", "7"], " ", 
                  SuperscriptBox["\[Mu]m", "7"]}], "-", 
                 RowBox[{"164", " ", 
                  SuperscriptBox["a", "8"], " ", 
                  SuperscriptBox["\[Mu]m", "8"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["a", "9"], " ", 
                  SuperscriptBox["\[Mu]m", "9"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "10"], " ", 
                  SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Mu]m"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]m", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36"}], "+", 
                RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
                RowBox[{"19", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"2", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"432", "-", 
                 RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                 RowBox[{"405", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{"133", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["\[Mu]m", "5"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "6"], " ", 
                  SuperscriptBox["\[Mu]m", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox["3"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                    RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                    RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                    RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"432", "-", 
                RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                RowBox[{"405", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "-", 
                RowBox[{"133", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["\[Mu]m", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                   RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                   RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                   RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}]}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "36"}], "+", 
                 RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", " ", 
               SuperscriptBox["2", 
                RowBox[{"2", "/", "3"}]], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"432", "-", 
                  RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                  RowBox[{"405", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "-", 
                  RowBox[{"133", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["\[Mu]m", "3"]}], "+", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["\[Mu]m", "5"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox["3"], " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                    RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                    RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                    RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"6", " ", 
               SuperscriptBox["2", 
                RowBox[{"1", "/", "3"}]], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"432", "-", 
                 RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                 RowBox[{"405", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{"133", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["\[Mu]m", "5"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "6"], " ", 
                  SuperscriptBox["\[Mu]m", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox["3"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                    RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                    RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                    RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]m", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36"}], "+", 
                RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
                RowBox[{"19", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"2", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"432", "-", 
                 RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                 RowBox[{"405", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{"133", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["\[Mu]m", "5"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "6"], " ", 
                  SuperscriptBox["\[Mu]m", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox["3"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                    RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                    RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                    RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"432", "-", 
                RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                RowBox[{"405", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "-", 
                RowBox[{"133", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["\[Mu]m", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                   RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                   RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                   RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}]}]}], ")"}]}], "-", 
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}]}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "36"}], "+", 
                 RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"3", " ", 
               SuperscriptBox["2", 
                RowBox[{"2", "/", "3"}]], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"432", "-", 
                  RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                  RowBox[{"405", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "-", 
                  RowBox[{"133", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["\[Mu]m", "3"]}], "+", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "-", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["\[Mu]m", "5"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox["3"], " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                    RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                    RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                    RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"6", " ", 
               SuperscriptBox["2", 
                RowBox[{"1", "/", "3"}]], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"432", "-", 
                 RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                 RowBox[{"405", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{"133", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["\[Mu]m", "5"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "6"], " ", 
                  SuperscriptBox["\[Mu]m", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox["3"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                    RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                    RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                    RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Mu]m"}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36"}], "+", 
                RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
                RowBox[{"19", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"3", " ", 
              SuperscriptBox["2", 
               RowBox[{"2", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"432", "-", 
                 RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                 RowBox[{"405", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{"133", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "+", 
                 RowBox[{"42", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["\[Mu]m", "5"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "6"], " ", 
                  SuperscriptBox["\[Mu]m", "6"]}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox["3"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                    RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                    RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                    RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"432", "-", 
                RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                RowBox[{"405", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "-", 
                RowBox[{"133", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["\[Mu]m", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                   RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                   RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                   RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       SuperscriptBox["\[Mu]m", "2"]}], "-", 
      RowBox[{"15", " ", "\[Mu]m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Mu]m", "2"]}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "36"}], "+", 
              RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
              RowBox[{"19", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Mu]m", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["\[Mu]m", "3"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"432", "-", 
               RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
               RowBox[{"405", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "-", 
               RowBox[{"133", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["\[Mu]m", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["\[Mu]m", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "900"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "+", 
                  RowBox[{"2800", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["\[Mu]m", "3"]}], "-", 
                  RowBox[{"3757", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "+", 
                  RowBox[{"3038", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["\[Mu]m", "5"]}], "-", 
                  RowBox[{"1617", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"572", " ", 
                   SuperscriptBox["a", "7"], " ", 
                   SuperscriptBox["\[Mu]m", "7"]}], "-", 
                  RowBox[{"164", " ", 
                   SuperscriptBox["a", "8"], " ", 
                   SuperscriptBox["\[Mu]m", "8"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "9"], " ", 
                   SuperscriptBox["\[Mu]m", "9"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "10"], " ", 
                   SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"432", "-", 
              RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
              RowBox[{"405", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Mu]m", "2"]}], "-", 
              RowBox[{"133", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["\[Mu]m", "3"]}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["\[Mu]m", "4"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["\[Mu]m", "5"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "6"], " ", 
               SuperscriptBox["\[Mu]m", "6"]}], "+", 
              RowBox[{"3", " ", 
               SqrtBox["3"], " ", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "900"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "+", 
                 RowBox[{"2800", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["\[Mu]m", "3"]}], "-", 
                 RowBox[{"3757", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}], "+", 
                 RowBox[{"3038", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["\[Mu]m", "5"]}], "-", 
                 RowBox[{"1617", " ", 
                  SuperscriptBox["a", "6"], " ", 
                  SuperscriptBox["\[Mu]m", "6"]}], "+", 
                 RowBox[{"572", " ", 
                  SuperscriptBox["a", "7"], " ", 
                  SuperscriptBox["\[Mu]m", "7"]}], "-", 
                 RowBox[{"164", " ", 
                  SuperscriptBox["a", "8"], " ", 
                  SuperscriptBox["\[Mu]m", "8"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["a", "9"], " ", 
                  SuperscriptBox["\[Mu]m", "9"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "10"], " ", 
                  SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"90", "-", 
         RowBox[{"15", " ", "a", " ", "\[Mu]m"}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Mu]m", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "36"}], "+", 
               RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
               RowBox[{"19", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SuperscriptBox["2", 
              RowBox[{"2", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"432", "-", 
                RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                RowBox[{"405", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "-", 
                RowBox[{"133", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["\[Mu]m", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                   RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                   RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                   RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"6", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"432", "-", 
               RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
               RowBox[{"405", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "-", 
               RowBox[{"133", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["\[Mu]m", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["\[Mu]m", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "900"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "+", 
                  RowBox[{"2800", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["\[Mu]m", "3"]}], "-", 
                  RowBox[{"3757", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "+", 
                  RowBox[{"3038", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["\[Mu]m", "5"]}], "-", 
                  RowBox[{"1617", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"572", " ", 
                   SuperscriptBox["a", "7"], " ", 
                   SuperscriptBox["\[Mu]m", "7"]}], "-", 
                  RowBox[{"164", " ", 
                   SuperscriptBox["a", "8"], " ", 
                   SuperscriptBox["\[Mu]m", "8"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "9"], " ", 
                   SuperscriptBox["\[Mu]m", "9"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "10"], " ", 
                   SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]}]}], ")"}], "2"]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "15"}], "+", 
         RowBox[{"8", " ", "a", " ", "\[Mu]m"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "36"}], "+", 
               RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
               RowBox[{"19", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SuperscriptBox["2", 
              RowBox[{"2", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"432", "-", 
                RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                RowBox[{"405", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "-", 
                RowBox[{"133", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["\[Mu]m", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                   RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                   RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                   RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"6", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"432", "-", 
               RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
               RowBox[{"405", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "-", 
               RowBox[{"133", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["\[Mu]m", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["\[Mu]m", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "900"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "+", 
                  RowBox[{"2800", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["\[Mu]m", "3"]}], "-", 
                  RowBox[{"3757", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "+", 
                  RowBox[{"3038", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["\[Mu]m", "5"]}], "-", 
                  RowBox[{"1617", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"572", " ", 
                   SuperscriptBox["a", "7"], " ", 
                   SuperscriptBox["\[Mu]m", "7"]}], "-", 
                  RowBox[{"164", " ", 
                   SuperscriptBox["a", "8"], " ", 
                   SuperscriptBox["\[Mu]m", "8"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "9"], " ", 
                   SuperscriptBox["\[Mu]m", "9"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "10"], " ", 
                   SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]}]}], ")"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"90", "-", 
         RowBox[{"14", " ", "a", " ", "\[Mu]m"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Mu]m", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "36"}], "+", 
               RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
               RowBox[{"19", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SuperscriptBox["2", 
              RowBox[{"2", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"432", "-", 
                RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                RowBox[{"405", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "-", 
                RowBox[{"133", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["\[Mu]m", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                   RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                   RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                   RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"6", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"432", "-", 
               RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
               RowBox[{"405", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "-", 
               RowBox[{"133", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["\[Mu]m", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["\[Mu]m", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "900"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "+", 
                  RowBox[{"2800", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["\[Mu]m", "3"]}], "-", 
                  RowBox[{"3757", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "+", 
                  RowBox[{"3038", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["\[Mu]m", "5"]}], "-", 
                  RowBox[{"1617", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"572", " ", 
                   SuperscriptBox["a", "7"], " ", 
                   SuperscriptBox["\[Mu]m", "7"]}], "-", 
                  RowBox[{"164", " ", 
                   SuperscriptBox["a", "8"], " ", 
                   SuperscriptBox["\[Mu]m", "8"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "9"], " ", 
                   SuperscriptBox["\[Mu]m", "9"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "10"], " ", 
                   SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]}]}], ")"}], "4"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["a", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"2", " ", "a", " ", "\[Mu]m"}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "36"}], "+", 
               RowBox[{"27", " ", "a", " ", "\[Mu]m"}], "-", 
               RowBox[{"19", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SuperscriptBox["2", 
              RowBox[{"2", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"432", "-", 
                RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
                RowBox[{"405", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "-", 
                RowBox[{"133", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["\[Mu]m", "3"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["\[Mu]m", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "900"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"2800", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["\[Mu]m", "3"]}], "-", 
                   RowBox[{"3757", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"3038", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["\[Mu]m", "5"]}], "-", 
                   RowBox[{"1617", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"572", " ", 
                    SuperscriptBox["a", "7"], " ", 
                    SuperscriptBox["\[Mu]m", "7"]}], "-", 
                   RowBox[{"164", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["a", "9"], " ", 
                    SuperscriptBox["\[Mu]m", "9"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"6", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]}], ")"}]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"432", "-", 
               RowBox[{"486", " ", "a", " ", "\[Mu]m"}], "+", 
               RowBox[{"405", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "-", 
               RowBox[{"133", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["\[Mu]m", "3"]}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["\[Mu]m", "5"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["\[Mu]m", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox["3"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "900"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "+", 
                  RowBox[{"2800", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["\[Mu]m", "3"]}], "-", 
                  RowBox[{"3757", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "+", 
                  RowBox[{"3038", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["\[Mu]m", "5"]}], "-", 
                  RowBox[{"1617", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"572", " ", 
                   SuperscriptBox["a", "7"], " ", 
                   SuperscriptBox["\[Mu]m", "7"]}], "-", 
                  RowBox[{"164", " ", 
                   SuperscriptBox["a", "8"], " ", 
                   SuperscriptBox["\[Mu]m", "8"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["a", "9"], " ", 
                   SuperscriptBox["\[Mu]m", "9"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "10"], " ", 
                   SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]}]}], ")"}], "5"]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.985362004634727*^9, 3.985362018771278*^9}},
 CellLabel->
  "Out[425]=",ExpressionUUID->"a33174db-36fe-4b18-8ce9-188625812b36"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Choice ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "30740d38-6196-4e6e-9910-49dc2e7d2393"]
}], "Subsection",
 CellChangeTimes->{{3.9838836327535563`*^9, 3.983883638628723*^9}, {
  3.9838855689513073`*^9, 3.983885577304675*^9}, {3.983888011367256*^9, 
  3.9838880127155037`*^9}},ExpressionUUID->"ee79f933-045d-4902-8062-\
1a000ff0ad9f"],

Cell[TextData[{
 "Now we can investigate ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2533fa6e-5028-465e-9e20-2b498c944826"],
 " modes, including the monopole mode"
}], "Text",
 CellChangeTimes->{{3.983888014949957*^9, 
  3.983888031380918*^9}},ExpressionUUID->"9b09cdd7-5376-4d2a-99cd-\
52887d1f4129"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lChoice", "=", "l1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Choice", " ", "of", " ", "l", " ", "for", " ", "lower", " ", "term", " ",
       "in", " ", "two"}], "-", 
     RowBox[{"term", " ", "expansion"}]}], ",", " ", 
    RowBox[{"should", " ", "be", " ", "even"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n1Choice", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mChoice", "=", "0"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Choice", " ", "of", " ", "m"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NOrd", "=", "10"}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "to", " ", "truncate", " ", "matrix", " ", "at"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "vector"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefVec", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{"0", "&"}], ",", 
     RowBox[{"NOrd", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coefVec", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"n1Choice", "+", "1"}], ";;", 
       RowBox[{"n1Choice", "+", "2"}]}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "b"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Coefficient", " ", "matrix"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefMChoice", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CoefMEEval", "[", 
        RowBox[{"n1", ",", "n2", ",", "mChoice"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "0", ",", "NOrd"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n2", ",", "0", ",", "NOrd"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"k", "->", "0"}]}], "}"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Even", " ", "modes"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMonoCompact", "=", 
   RowBox[{
    RowBox[{"CoefMChoice", ".", "coefVec"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqsMonoCompact", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMonoCompact", "=", 
   RowBox[{"eqsMonoCompact", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "3"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsMono", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eqsMonoCompact", "/.", "auxReps"}], "/.", "auxReps"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"m", "->", "mChoice"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9835483103411694`*^9, 3.983548331396541*^9}, {
   3.983548391909404*^9, 3.9835483996531467`*^9}, {3.9835484460759697`*^9, 
   3.9835486122669973`*^9}, {3.9835488386052933`*^9, 
   3.9835488387482967`*^9}, {3.983548919024663*^9, 3.9835489232462797`*^9}, {
   3.9835490021014347`*^9, 3.983549033743167*^9}, {3.9835491019574547`*^9, 
   3.983549112326585*^9}, {3.983549236100748*^9, 3.983549266390234*^9}, {
   3.9835494030310383`*^9, 3.983549428153503*^9}, {3.983549609103422*^9, 
   3.983549612976303*^9}, {3.983549805316833*^9, 3.98354980580408*^9}, {
   3.983550005396863*^9, 3.9835500581213427`*^9}, {3.983550114078071*^9, 
   3.983550123627221*^9}, {3.983550161009636*^9, 3.983550161814959*^9}, {
   3.983550197841332*^9, 3.983550234549087*^9}, {3.983631856565509*^9, 
   3.983631954845983*^9}, {3.9836320069034367`*^9, 3.9836320254884644`*^9}, {
   3.9836322839376163`*^9, 3.9836324037502327`*^9}, {3.983632883377263*^9, 
   3.9836329698854523`*^9}, {3.983633039016797*^9, 3.983633041624536*^9}, {
   3.983633080690703*^9, 3.983633081156064*^9}, {3.983633111200444*^9, 
   3.983633117059449*^9}, {3.983633636307514*^9, 3.983633648533082*^9}, {
   3.983633679316553*^9, 3.9836336886746893`*^9}, {3.9836338056133347`*^9, 
   3.983633836456379*^9}, 3.9836341480584507`*^9, {3.983634182511479*^9, 
   3.983634192651524*^9}, 3.983634262672546*^9, {3.983635678495977*^9, 
   3.983635723493458*^9}, 3.983883653704273*^9, {3.9838836884176064`*^9, 
   3.98388374522007*^9}, {3.9838838685181026`*^9, 3.983883878104787*^9}, {
   3.983885543996085*^9, 3.983885562291973*^9}, 3.983888052953388*^9},
 CellLabel->
  "In[197]:=",ExpressionUUID->"6e7c5fa6-c1c6-48c1-af4d-c98f7be135e1"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 203, 63, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.9838880537868834`*^9, 3.983968712810268*^9, 3.984762956620543*^9, 
   3.985092284703422*^9, 3.985095250075882*^9, 3.985095619994536*^9, 
   3.985098870528463*^9, 3.9853440892454147`*^9, 3.993713372460039*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"c030d8d5-6752-4cd2-9e86-5d79c059d81f"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"0\\\", \\\",\\\", RowBox[{\\\"-\\\", \\\"m\\\"}]}], \\\"}\\\
\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \
\\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\
\",\\\", \\\"m\\\"}], \\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 
   203, 64, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.9838880537868834`*^9, 3.983968712810268*^9, 3.984762956620543*^9, 
   3.985092284703422*^9, 3.985095250075882*^9, 3.985095619994536*^9, 
   3.985098870528463*^9, 3.9853440892454147`*^9, 3.993713372464553*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"5b78bb83-a029-4daf-b15a-34b5eb92ab24"],

Cell[BoxData[
 TemplateBox[{
  "ClebschGordan", "tri", 
   "\"\\!\\(\\*RowBox[{\\\"ThreeJSymbol\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\
\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\"}], \
\\\"}\\\"}]}], \\\"]\\\"}]\\) is not triangular.\"", 2, 203, 65, 
   25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.9838880537868834`*^9, 3.983968712810268*^9, 3.984762956620543*^9, 
   3.985092284703422*^9, 3.985095250075882*^9, 3.985095619994536*^9, 
   3.985098870528463*^9, 3.9853440892454147`*^9, 3.993713372466073*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"844d42ff-d831-45bb-822d-549f91085243"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"ClebschGordan\\\", \
\\\"::\\\", \\\"tri\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 203, 66, 25329692825732548398, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.983634224886671*^9, 3.983634263574136*^9, {3.983635720183526*^9, 
   3.9836357237829227`*^9}, 3.983877781914753*^9, 3.9838837490017023`*^9, {
   3.983883869593864*^9, 3.983883878870401*^9}, 3.983884302609664*^9, {
   3.9838855443049593`*^9, 3.983885579337243*^9}, 3.983886625560018*^9, 
   3.9838880537868834`*^9, 3.983968712810268*^9, 3.984762956620543*^9, 
   3.985092284703422*^9, 3.985095250075882*^9, 3.985095619994536*^9, 
   3.985098870528463*^9, 3.9853440892454147`*^9, 3.993713372467577*^9},
 CellLabel->
  "During evaluation of \
In[197]:=",ExpressionUUID->"eaef4766-1dda-439d-8d2e-75c8c0f4d603"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\[CapitalLambda]", "-", 
        RowBox[{
         FractionBox["1", "15"], " ", 
         SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox["5"], " ", "b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", "\[CapitalLambda]"}], "+", 
              RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[CapitalLambda]"}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", "\[CapitalLambda]"}], "+", 
            RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]], "-", 
        RowBox[{
         FractionBox["1", "21"], " ", 
         SuperscriptBox["a", "2"], " ", "b", " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "78"}], "+", 
              RowBox[{"11", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
           RowBox[{"22", " ", "\[Sigma]"}]}], ")"}]}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalLambda]"}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], 
         RowBox[{"7", " ", 
          SqrtBox["5"]}]]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9835483118084373`*^9, {3.9835484998731203`*^9, 3.9835486125279827`*^9}, 
   3.983548839176633*^9, 3.9835489253782997`*^9, 3.983549113008006*^9, {
   3.9835492371183662`*^9, 3.983549266667181*^9}, {3.983549408089403*^9, 
   3.983549429290991*^9}, 3.983549613334312*^9, 3.983549806096586*^9, {
   3.9835500271601*^9, 3.9835500588133307`*^9}, 3.983550124363839*^9, 
   3.983550164982007*^9, {3.98355022160671*^9, 3.983550235299532*^9}, 
   3.983551531534492*^9, 3.983631357806902*^9, 3.983631907059053*^9, 
   3.983631956259985*^9, 3.9836319914022417`*^9, 3.983633122954789*^9, {
   3.983633638208383*^9, 3.9836336966010227`*^9}, {3.983633797578549*^9, 
   3.983633867162219*^9}, 3.983634148649764*^9, 3.983634225453807*^9, 
   3.983634264163171*^9, {3.983635720875128*^9, 3.9836357243338747`*^9}, 
   3.983877782491128*^9, 3.9838837496445227`*^9, {3.983883873224512*^9, 
   3.983883879533594*^9}, 3.983884303206809*^9, {3.9838855449130774`*^9, 
   3.983885579888735*^9}, 3.983886626185965*^9, 3.983888054438102*^9, 
   3.9839687135387297`*^9, 3.984762957268887*^9, 3.98509228537003*^9, 
   3.985095250740223*^9, 3.985095620665344*^9, 3.9850988711786747`*^9, 
   3.9853440898448133`*^9, 3.993713373171105*^9},
 CellLabel->
  "Out[205]//MatrixForm=",ExpressionUUID->"c2a0ae5b-becf-4a37-ae08-\
df3f541acb56"]
}, Open  ]],

Cell[TextData[{
 "Can extract third equation to solve for \[Lambda], which doesn\
\[CloseCurlyQuote]t include ",
 Cell[BoxData[
  FormBox["b", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d30ea446-d017-4325-a134-7c1c9d48df41"]
}], "Text",
 CellChangeTimes->{{3.993713392767626*^9, 
  3.993713420998605*^9}},ExpressionUUID->"42361453-6f3a-454b-8a69-\
7bb161905afc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqMono", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "b"}], 
           RowBox[{"7", " ", 
            SqrtBox["5"]}]], ")"}], 
         RowBox[{"-", "1"}]], 
        RowBox[{"eqsMono", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "/.", "auxReps"}], "/.", 
      "auxReps"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]", "->", "\[Mu]m"}], ",", 
       RowBox[{"m", "->", "mChoice"}]}], "}"}]}], "//", "Simplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9836332012631483`*^9, 3.983633309146555*^9}, {
  3.9836333414214087`*^9, 3.983633394645002*^9}, {3.983633603165064*^9, 
  3.983633627675889*^9}, {3.9836345918102283`*^9, 3.983634690811866*^9}, {
  3.983634732131619*^9, 3.983634737834278*^9}, {3.9836349699720793`*^9, 
  3.9836350009976063`*^9}, {3.983635346074154*^9, 3.9836353505148773`*^9}, {
  3.983635396889469*^9, 3.983635397743225*^9}, {3.983888063815378*^9, 
  3.983888098953471*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"f48a4653-acfe-4594-9919-4e0281846444"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"\[Lambda]", " ", "\[Mu]m"}], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", "\[Mu]m"}], "-", 
  SuperscriptBox["\[Mu]m", "2"], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   SuperscriptBox["\[Mu]m", "2"]}]}]], "Output",
 CellChangeTimes->{{3.983633205251075*^9, 3.983633208889935*^9}, {
   3.983633242834436*^9, 3.983633309464785*^9}, {3.9836333472621613`*^9, 
   3.983633395052896*^9}, 3.983633628682465*^9, 3.9836342254912987`*^9, {
   3.983634596345702*^9, 3.98363461136489*^9}, {3.983634659940596*^9, 
   3.983634691148781*^9}, {3.98363473337781*^9, 3.983634738455576*^9}, {
   3.983634970579178*^9, 3.983635001436903*^9}, 3.983635351538104*^9, 
   3.983635398331634*^9, 3.983877782583624*^9, 3.9838837904070263`*^9, 
   3.983883894401018*^9, 3.9838843033102703`*^9, 3.983885547352611*^9, 
   3.983885582220495*^9, 3.983886626295005*^9, 3.983886705607943*^9, {
   3.9838880574363813`*^9, 3.98388806421973*^9}, 3.983888100596826*^9, 
   3.9839687136014233`*^9, 3.984758258344359*^9, 3.984762957381566*^9, 
   3.98509228548551*^9, 3.9850952508501863`*^9, 3.985095620775256*^9, 
   3.985098871287363*^9, 3.9853440898925953`*^9, 3.993713375539404*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"68e2c905-8409-4b87-8518-7100b6b96c14"]
}, Open  ]],

Cell[TextData[{
 "Displaying in nicer form for ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "c89bbf2f-aeda-42e7-8904-ddf6855dc502"],
 " export"
}], "Text",
 CellChangeTimes->{{3.993713448784239*^9, 
  3.993713471421646*^9}},ExpressionUUID->"9dc72894-c567-4d45-a6e6-\
08f6c8994cd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"eqMono", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "->", "\[Nu]"}], ",", 
      RowBox[{"\[Mu]m", "->", "\[Mu]"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["\[Nu]", "3"], ",", 
     SuperscriptBox["\[Nu]", "2"], ",", "\[Nu]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.983967983726809*^9, 3.983968016664895*^9}, 
   3.9839686123740788`*^9, {3.993713435447814*^9, 3.993713447030919*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"d4f7de02-40a5-4e8a-a62a-5a0318b0c38a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[Mu]", "2"]}], "-", 
  RowBox[{"\[Mu]", " ", "\[Nu]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
   SuperscriptBox["\[Nu]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", "\[Mu]", " ", 
   SuperscriptBox["\[Nu]", "3"]}]}]], "Output",
 CellChangeTimes->{{3.9839679959578047`*^9, 3.9839680169700413`*^9}, 
   3.983968613149559*^9, 3.983968713604547*^9, 3.984758258348138*^9, 
   3.984762957384177*^9, 3.985092285488551*^9, 3.985095250853026*^9, 
   3.9850956207780657`*^9, 3.985098871296101*^9, 3.985344089899419*^9, 
   3.993713379318096*^9, {3.9937134241048326`*^9, 3.993713466741214*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"337c949b-0077-4f81-aeee-cf30383a8513"]
}, Open  ]],

Cell["Inspecting roots", "Text",
 CellChangeTimes->{{3.9937134779415817`*^9, 
  3.99371348112082*^9}},ExpressionUUID->"940c0ce0-05dc-426f-bc17-\
85036e41d71f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]Sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqMono", "==", "0"}], ",", "\[Lambda]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]Sol", "=", 
   RowBox[{"\[Lambda]Sols", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bSol", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"eqsMono", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], "/.", "auxReps"}], 
           "/.", "auxReps"}], "//", "Simplify"}], ")"}], "/.", 
        "\[Lambda]Sol"}], ",", "b"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", "0.1"}], ",", 
     RowBox[{"\[Mu]m", "->", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]Num", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]", "/.", "\[Lambda]Sol"}], "/.", "params"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bNum", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "/.", "bSol"}], "/.", "params"}], "//", "Chop"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"eqsMono", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", 
         RowBox[{"b", "->", "bNum"}]}], "/.", "params"}], "//", "Abs"}], "//",
       "Evaluate"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", 
       RowBox[{"\[Lambda]Num", "-", "0.1"}], ",", 
       RowBox[{"\[Lambda]Num", "+", "0.1"}]}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]Num", ",", "0"}], "}"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"PointSize", "->", "Large"}]}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.983635401571254*^9, 3.983635426146015*^9}, {
   3.9836354960352383`*^9, 3.9836355687310534`*^9}, 3.983883811129673*^9, {
   3.983884317982449*^9, 3.983884320224944*^9}, {3.983884474162423*^9, 
   3.983884555012722*^9}, {3.983884634243289*^9, 3.983884660914549*^9}, {
   3.9838856090953293`*^9, 3.983885685300549*^9}, {3.983885731426963*^9, 
   3.9838858475249367`*^9}, {3.9838858857483253`*^9, 3.983885886273594*^9}, {
   3.983885920458417*^9, 3.983886089193796*^9}, {3.983886223870688*^9, 
   3.983886434873281*^9}, 3.983886769389595*^9, 3.983886806759184*^9, {
   3.983886852794277*^9, 3.983886896258956*^9}, 3.983886981178372*^9, {
   3.9838881209787817`*^9, 3.9838881385684433`*^9}, 3.983888208291584*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"a568fc69-82bf-4724-8a09-2370e9124429"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV1Hs01FsbB/AxZtwOJYoZ6eRSIyqXckrHZe8SSXVwOL2W8lbopPJWpOJF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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV1Hs01FsbB/AxZtwOJYoZ6eRSIyqXckrHZe8SSXVwOL2W8lbopPJWpOJF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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.096674102542908, -0.896674102542908}, {0., 
             2.659544310856865}}, "Frame" -> {{False, False}, {False, False}},
             "AxesOrigin" -> {-0.8925074358762434, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.096674102542908, -0.896674102542908}, {0., 
            2.659544310856865}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-0.8925074358762434, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV1Hs01FsbB/AxZtwOJYoZ6eRSIyqXckrHZe8SSXVwOL2W8lbopPJWpOJF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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.096674102542908, -0.896674102542908}, {0., 
         2.659544310856865}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {-0.8925074358762434, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[1, 0.5, 0], PointSize[Large], AbsoluteThickness[2], 
         PointBox[{{-0.996674102542908, 0.}, {-0.996674102542908, 0.}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0], PointSize -> Large], 
              Point[{{-0.996674102542908, 0.}, {-0.996674102542908, 0.}}]}, 
             "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-1.993348205085816, 0}, {-1, 1}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                AbsoluteThickness[2], 
                RGBColor[1, 0.5, 0], PointSize -> Large]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.993348205085816, 0}, {-1, 1}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0], PointSize -> Large]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0], PointSize -> Large], 
          Point[{{-0.996674102542908, 0.}, {-0.996674102542908, 0.}}]}, 
         "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-1.993348205085816, 0}, {-1, 1}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            AbsoluteThickness[2], 
            RGBColor[1, 0.5, 0], PointSize -> Large]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.8925074358762434, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1.096674102542908, -0.896674102542908}, {0., 
   2.659544310856865}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.983884475276227*^9, 3.983884542415155*^9}, {
   3.9838846371107683`*^9, 3.983884661315289*^9}, {3.9838856099950447`*^9, 
   3.983885681483955*^9}, {3.983885741929575*^9, 3.983885789253628*^9}, {
   3.983885826954032*^9, 3.9838858482855253`*^9}, 3.983885886676839*^9, {
   3.983885927159823*^9, 3.9838859657584143`*^9}, 3.983885997034759*^9, 
   3.9838860739424267`*^9, 3.983886251246298*^9, {3.9838862900114202`*^9, 
   3.983886435364998*^9}, 3.983886626601912*^9, 3.9838867072495604`*^9, {
   3.983886770716386*^9, 3.983886807245572*^9}, {3.983886853421961*^9, 
   3.983886879655587*^9}, 3.983886981796422*^9, {3.98388811497237*^9, 
   3.983888138971712*^9}, 3.983888208808729*^9, 3.983968713726506*^9, 
   3.984758258424262*^9, 3.984762957458865*^9, 3.985092285564896*^9, 
   3.985095250930222*^9, 3.9850956208536882`*^9, 3.985098871370923*^9, 
   3.985344089967681*^9, 3.9937134826135597`*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"ba67ae8b-033f-4c74-8446-59ca839ea7c2"]
}, Open  ]],

Cell["\<\
Appears all three \[Lambda] solutions solve all three equations!

Let\[CloseCurlyQuote]s look at the \[Lambda] solutions numerically:\
\>", "Text",
 CellChangeTimes->{{3.983886439595449*^9, 3.983886453092328*^9}, {
  3.98388672459123*^9, 
  3.983886733757256*^9}},ExpressionUUID->"8be745e0-799e-4114-9509-\
c30a9ef3d779"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]Sols", "/.", "params"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.983886715399281*^9, 3.983886722596171*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"2d8e5851-0b1e-44d2-92d2-eb43d0d325a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "1.949126938361605`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"-", "102.95245283581869`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"-", "0.996674102542908`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.983886719566799*^9, 3.983886734871737*^9}, 
   3.983888141049964*^9, 3.983968713737269*^9, 3.984758258433661*^9, 
   3.984762957461728*^9, 3.9850922855682592`*^9, 3.985095250932933*^9, 
   3.985095620856503*^9, 3.9850988713736*^9, 3.98534408997718*^9, 
   3.993713486987753*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"d9159e42-2d98-462b-afbd-62ce313103a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Testing b solution in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", 
    RowBox[{"0", " ", "limit"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e4888143-9fe3-4f8a-8a0f-002894b0d1e8"]
}], "Subsubsection",
 CellChangeTimes->{{3.9838884996021976`*^9, 
  3.9838885137670097`*^9}},ExpressionUUID->"0ec1e8ed-c87c-4c97-9119-\
677f017c931a"],

Cell[TextData[{
 "For this to be monopole mode, gotta see ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "08008c4f-f070-4e38-bcb6-9020db8bffc5"],
 " in limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "47bae608-f682-49d3-8e27-de7f64448d41"],
 "\n\nb corresponding to each \[Lambda] has ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "0460c45a-1dac-4bb1-a70e-87a2e6cf69c9"],
 " behavior"
}], "Text",
 CellChangeTimes->{{3.9838887077734118`*^9, 3.983888724963641*^9}, {
  3.983890157001542*^9, 3.983890159950766*^9}, {3.983890232931628*^9, 
  3.983890262125581*^9}},ExpressionUUID->"0baa2b1e-8d47-4581-b548-\
6af187b657ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bSols", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"eqsMono", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "==", "0"}], "/.", 
              "auxReps"}], "/.", "auxReps"}], "//", "Simplify"}], ")"}], "/.", 
          RowBox[{"\[Lambda]Sols", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "b"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "\[Lambda]Sols", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "/.", "bSols"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]m", "->", "1"}], ",", 
     RowBox[{"a", "->", "0.0000000001"}]}], "}"}]}], "//", "Chop"}]}], "Input",\

 CellChangeTimes->{{3.983888666688271*^9, 3.983888697730156*^9}, {
   3.9838902281479807`*^9, 3.98389022983834*^9}, 3.983890427576333*^9},
 CellLabel->
  "In[222]:=",ExpressionUUID->"431840e6-c3c2-4d81-b390-d0ff672f783f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0.22360679774997902`", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.983888678681456*^9, 3.983888698020698*^9}, 
   3.983888728028305*^9, 3.983890430740934*^9, 3.983968713877914*^9, 
   3.984758258579886*^9, 3.9847629576051207`*^9, 3.9850922857230988`*^9, 
   3.985095251078884*^9, 3.9850956210023823`*^9, 3.985098871518126*^9, 
   3.985344090118519*^9, 3.9937134923802032`*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"fcbad9d4-8e8e-42e2-8625-84da20274b9d"]
}, Open  ]],

Cell["\<\
So it could be either root 1 or root 3

Thought third root would be physical one, but its b has crazy behavior near \
a=0 \
\>", "Text",
 CellChangeTimes->{{3.983890173791401*^9, 3.9838902097841177`*^9}, {
  3.983890280565833*^9, 
  3.983890328453474*^9}},ExpressionUUID->"be54fc1b-170d-4e7a-a4c5-\
293151b9daf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"b", "/.", 
      RowBox[{"bSols", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Mu]m", "->", "1"}], "}"}]}], "//", "Abs"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "0.2"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "Full"}]}], "]"}]], "Input",
 CellLabel->
  "In[224]:=",ExpressionUUID->"314cb313-b62e-4cf2-bb58-413c1bc27992"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVl3c0Fw4Xxs1Ki8zIjEpakhGpe9EgJUmSH7Iyk5GI7JW9yczee0VWZOSL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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVl3c0Fw4Xxs1Ki8zIjEpakhGpe9EgJUmSH7Iyk5GI7JW9yczee0VWZOSL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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 0.2}, {1.4865366892253563`*^-17, 
             670048.8800079687}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 0.2}, {1.4865366892253563`*^-17, 
            670048.8800079687}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVl3c0Fw4Xxs1Ki8zIjEpakhGpe9EgJUmSH7Iyk5GI7JW9yczee0VWZOSL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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 0.2}, {1.4865366892253563`*^-17, 
         670048.8800079687}}, "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
       "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
       GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.2}, {1.4865366892253563`*^-17, 670048.8800079687}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.983890165196135*^9, 3.983968714267747*^9, 
  3.984758259010529*^9, 3.984762958030755*^9, 3.985092286147992*^9, 
  3.985095251501248*^9, 3.985095621424809*^9, 3.985098871941495*^9, 
  3.985344090504077*^9, 3.9937135024852657`*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"8d9e596f-e374-450d-8856-44d3ce4e32be"]
}, Open  ]],

Cell["Instead first root has nice behavior", "Text",
 CellChangeTimes->{{3.98389033366117*^9, 3.983890339066105*^9}, {
  3.993713509956277*^9, 
  3.993713510597015*^9}},ExpressionUUID->"c6136b33-246e-4768-8ccf-\
a29d4da3058a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"b", "/.", 
      RowBox[{"bSols", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Mu]m", "->", "1"}], "}"}]}], "//", "Abs"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.983890216278715*^9, {3.9838903418215933`*^9, 3.983890351285742*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"7f4ec2ad-9ffb-43e8-8a06-3dbb0f2c3572"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVlGk4lQkDhkvotCmU/STFkeKkQjJ6H7tQM7ZQlk5ooUKdNhnqGGv2iUPZ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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVlGk4lQkDhkvotCmU/STFkeKkQjJ6H7tQM7ZQlk5ooUKdNhnqGGv2iUPZ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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {4.535585776285967*^-17, 
             0.06181689676155584}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {4.535585776285967*^-17, 
            0.06181689676155584}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVlGk4lQkDhkvotCmU/STFkeKkQjJ6H7tQM7ZQlk5ooUKdNhnqGGv2iUPZ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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {4.535585776285967*^-17, 0.06181689676155584}},
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 1}, {4.535585776285967*^-17, 0.06181689676155584}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.983890216732909*^9, {3.9838903427190857`*^9, 3.983890351706768*^9}, 
   3.983968714408333*^9, 3.984758259159075*^9, 3.984762958168964*^9, 
   3.985092286288022*^9, 3.9850952516370068`*^9, 3.985095621560793*^9, 
   3.985098872076969*^9, 3.985344090647731*^9, {3.99371350494141*^9, 
   3.993713511948765*^9}},
 CellLabel->
  "Out[226]=",ExpressionUUID->"9b1ab3e9-9694-47d5-b9a9-347284ced08a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l1", "\[Element]", 
       TemplateBox[{},
        "Integers"]}], ",", 
      RowBox[{"l2", "\[Element]", 
       TemplateBox[{},
        "Integers"]}], ",", 
      RowBox[{"m", "\[Element]", 
       TemplateBox[{},
        "Integers"]}], ",", 
      RowBox[{"l1", "\[GreaterEqual]", "0"}], ",", 
      RowBox[{"l2", "\[GreaterEqual]", "0"}], ",", 
      RowBox[{"l1", "\[GreaterEqual]", "m"}], ",", 
      RowBox[{"l2", "\[GreaterEqual]", "m"}], ",", 
      RowBox[{"0", "<", "a", "<", "1"}], ",", 
      RowBox[{"\[Mu]m", ">", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"b", "/.", 
      RowBox[{"bSols", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", "Simplify"}], "//",
   "Expand"}]}], "Input",
 CellChangeTimes->{{3.9839695153027067`*^9, 3.983969519936735*^9}, {
  3.983969945077375*^9, 3.983969966331883*^9}, {3.983970014773623*^9, 
  3.983970050339048*^9}, {3.983970092727829*^9, 3.983970129724495*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"8a435e09-68bf-4b12-9b7a-6f88068f4ac7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Mu]m", "2"], " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"9", " ", 
      SqrtBox["5"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "3"],
    SeriesData[$CellContext`a, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Rational[-2, 9] 5^Rational[-1, 2] $CellContext`\[Mu]m^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.983969518011923*^9, 3.9839695202453423`*^9}, {
   3.983969946671501*^9, 3.983969966981082*^9}, {3.983970028147187*^9, 
   3.9839700507757874`*^9}, 3.9839700939792433`*^9, 3.9839701301837053`*^9, 
   3.984758259206901*^9, 3.9847629582103357`*^9, 3.985092286329624*^9, 
   3.985095251678741*^9, 3.985095621601178*^9, 3.98509887211796*^9, 
   3.985344090699752*^9, 3.993713516235526*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"bff00d73-5838-4334-a21b-49a90c1aa219"]
}, Open  ]],

Cell[TextData[{
 "Much nicer!\n\nIn limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9b0c598d-0511-4ff6-af45-be949a5f1370"],
 ", for the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "32d4d8fa-25df-4adf-8abb-93fd57294ac2"],
 " mode with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "=", 
    RowBox[{"m", "=", "0"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "58297a9e-488f-44ce-9bea-6e010dac036c"],
 ", we should see \n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t", 
    RowBox[{"\[Lambda]", "->", "\[Mu]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "59a19aa3-cc05-4fa0-a8d2-e590c7bbb313"],
 "\nAnd indeed,"
}], "Text",
 CellChangeTimes->{{3.983890360263839*^9, 3.983890363017166*^9}, {
  3.983890440757585*^9, 
  3.983890458141305*^9}},ExpressionUUID->"e6a809a4-1a3c-4e61-b8e4-\
32fff4d1bee3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]", "/.", 
      RowBox[{"\[Lambda]Sols", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Mu]m", "->", "1"}], "}"}]}], "//", "Re"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "0.1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.983890504232286*^9, 3.983890549363626*^9}, {
  3.983968721737007*^9, 3.9839687715429163`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"169e2c4c-e1e9-4aa4-bff9-bfa2a867b01f"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJw91nk8VesaB/B1RHWTjrTDNmW60Smujw6dhNeUS3QqwiYVxTVkDpWkraNS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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw91nk8VesaB/B1RHWTjrTDNmW60Smujw6dhNeUS3QqwiYVxTVkDpWkraNS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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 0.1}, {0.993413608965426, 
             1.0059109030187368`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.9934136089654282}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 0.1}, {0.993413608965426, 1.0059109030187368`}},
           "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0.9934136089654282}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw91nk8VesaB/B1RHWTjrTDNmW60Smujw6dhNeUS3QqwiYVxTVkDpWkraNS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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 0.1}, {0.993413608965426, 1.0059109030187368`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 0.9934136089654282}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9934136089654282},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.1}, {0.993413608965426, 1.0059109030187368`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.983890520868473*^9, 3.983890549780891*^9}, {
   3.983968714439603*^9, 3.98396877185352*^9}, 3.9847582592436123`*^9, 
   3.984762958242853*^9, 3.985092286358878*^9, 3.985095251709477*^9, 
   3.985095621631213*^9, 3.985098872148862*^9, 3.985344090724153*^9, 
   3.9937135214913597`*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"90617c9e-92d2-4c35-8439-29aa74475590"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "/.", 
  RowBox[{"\[Lambda]Sols", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.983970947855772*^9, 3.983970950608213*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"eda21d63-1004-40b7-9b40-fa39ad7e8c3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["\[Mu]m", "2"]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["\[Mu]m", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["\[Mu]m", "4"]}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Mu]m", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[Mu]m", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["a", "6"], " ", 
        SuperscriptBox["\[Mu]m", "6"]}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["\[Mu]m", "4"]}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["\[Mu]m", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "8"], " ", 
           SuperscriptBox["\[Mu]m", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "10"], " ", 
           SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["\[Mu]m", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["\[Mu]m", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["\[Mu]m", "6"]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Mu]m", "4"]}], "+", 
         RowBox[{"23", " ", 
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["\[Mu]m", "6"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["\[Mu]m", "8"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "10"], " ", 
          SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
    RowBox[{"1", "/", "3"}]], 
   RowBox[{"3", " ", 
    SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}]], "Output",
 CellChangeTimes->{3.983970951009047*^9, 3.984758259251977*^9, 
  3.98476295824581*^9, 3.985092286362011*^9, 3.985095251712326*^9, 
  3.985095621634203*^9, 3.985098872151759*^9, 3.985344090732072*^9, 
  3.9937135257485437`*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"a741b86c-d6e3-4535-af9d-747e9fdd3ff1"]
}, Open  ]],

Cell[TextData[{
 "I feel pretty confident the weird spike right at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "a7f90985-621d-4130-a85b-0107fac54256"],
 " is numerical error. Overall, seems clear the first solution is the one we \
want for the monopole mode!"
}], "Text",
 CellChangeTimes->{{3.9838905381690607`*^9, 3.983890591626953*^9}, {
  3.9838906551684427`*^9, 
  3.983890667919653*^9}},ExpressionUUID->"e23d8fca-8aff-40ed-8bc5-\
c5047dc0c7b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Printing solution explicitly", "Subsubsection",
 CellChangeTimes->{{3.983890706676927*^9, 
  3.983890710320231*^9}},ExpressionUUID->"49fccf17-8aa7-4d2b-baf3-\
8b57e89ddc5f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monoRep", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"\[Lambda]Sols", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"bSols", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.983890673790276*^9, 3.983890725894359*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"946f6624-1508-46ca-9eb9-1bfd778aacf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Mu]m", "2"]}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Mu]m", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["\[Mu]m", "4"]}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "-", 
          RowBox[{"21", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Mu]m", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["\[Mu]m", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["\[Mu]m", "6"]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[Mu]m", "4"]}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["\[Mu]m", "6"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "8"], " ", 
              SuperscriptBox["\[Mu]m", "8"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "10"], " ", 
              SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Mu]m", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Mu]m", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["\[Mu]m", "6"]}], "+", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["\[Mu]m", "4"]}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["a", "6"], " ", 
             SuperscriptBox["\[Mu]m", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "8"], " ", 
             SuperscriptBox["\[Mu]m", "8"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "10"], " ", 
             SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]], 
      RowBox[{"3", " ", 
       SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}]}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"14", " ", 
         SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Mu]m", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["\[Mu]m", "4"]}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "-", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "6"], " ", 
                  SuperscriptBox["\[Mu]m", "6"]}], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
               RowBox[{"1", "/", "3"}]]}]], "+", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]], 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], ")"}], "2"], " ", 
         
         RowBox[{"(", 
          RowBox[{"\[Mu]m", "-", 
           FractionBox[
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", "\[Mu]m"}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["\[Mu]m", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[Mu]m", "4"]}]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "6"], " ", 
                 SuperscriptBox["\[Mu]m", "6"]}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                 SqrtBox["3"], " ", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                   RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}]], "+", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["\[Mu]m", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["\[Mu]m", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "6"], " ", 
                SuperscriptBox["\[Mu]m", "6"]}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "+", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["a", "8"], " ", 
                   SuperscriptBox["\[Mu]m", "8"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "10"], " ", 
                   SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]], 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}]}], 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "4"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}]}], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "-", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], ")"}], 
             "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", 
            SuperscriptBox["\[Mu]m", "2"]}], "-", 
           RowBox[{"21", " ", "\[Mu]m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}]}], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "4"}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["\[Mu]m", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["\[Mu]m", "4"]}]}], 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "-", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "-", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["\[Mu]m", "4"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a", "6"], " ", 
                   SuperscriptBox["\[Mu]m", "6"]}], "+", 
                  RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"], " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"63", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Mu]m", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}]}], 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "4"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}]}], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "-", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], ")"}], "2"]}], 
           "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}]}], 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "4"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}]}], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "-", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], ")"}], "3"]}], 
           "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"78", "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Mu]m", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}]}], 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "4"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}]}], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "-", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], ")"}], "4"]}], 
           "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["a", "4"], " ", "\[Mu]m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["\[Mu]m", "2"]}]}], 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", "4"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Mu]m", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["\[Mu]m", "4"]}]}], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "-", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "-", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["\[Mu]m", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"], " ", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["\[Mu]m", "4"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["a", "6"], " ", 
                    SuperscriptBox["\[Mu]m", "6"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "8"], " ", 
                    SuperscriptBox["\[Mu]m", "8"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "10"], " ", 
                    SuperscriptBox["\[Mu]m", "10"]}]}]]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]], 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "2"], " ", "\[Mu]m"}]]}], ")"}], 
             "5"]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.983890678202355*^9, 3.983890694796445*^9}, 
   3.98389072704003*^9, 3.9839687144516706`*^9, 3.984758259266406*^9, 
   3.984762958260149*^9, 3.9850922863728113`*^9, 3.985095251724662*^9, 
   3.9850956216455917`*^9, 3.9850988721636763`*^9, 3.9853440907432528`*^9, 
   3.9937135317300034`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"308d9200-c688-4007-84ef-278e44e1b3ec"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{948, 805},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Graphics", All], FontFamily -> "Latin Modern Roman"]}, Visible -> 
  False, FrontEndVersion -> "14.3 for Mac OS X ARM (64-bit) (July 8, 2025)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"9a7165a6-850b-4bf6-a320-1f0235e0dc54"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 196, 3, 29, "Input",ExpressionUUID->"13367a9f-4d7a-477c-9572-a47396a80d9b"],
Cell[CellGroupData[{
Cell[775, 27, 259, 4, 67, "Chapter",ExpressionUUID->"ee7ff118-8df0-4ef3-b860-098a78b32dd4"],
Cell[1037, 33, 955, 18, 186, "Text",ExpressionUUID->"17df0c83-6995-473f-9bca-2d240a3e9235"],
Cell[CellGroupData[{
Cell[2017, 55, 431, 7, 66, "Section",ExpressionUUID->"4e53f713-d818-420f-960b-88e6f0deb9ef"],
Cell[2451, 64, 287, 5, 33, "Text",ExpressionUUID->"03abdef6-0660-458f-855f-a13acf42ecd5"],
Cell[2741, 71, 7443, 212, 352, "Input",ExpressionUUID->"92251ac8-8bb7-460d-9af9-5ed810e537b2"]
}, Closed]],
Cell[CellGroupData[{
Cell[10221, 288, 228, 4, 52, "Section",ExpressionUUID->"5a66b153-73d5-4118-bbd5-c6b84e58b23d"],
Cell[10452, 294, 463, 12, 33, "Text",ExpressionUUID->"17a26fbe-601d-443c-95bf-7464dd4cb5eb"],
Cell[CellGroupData[{
Cell[10940, 310, 174, 3, 53, "Subsection",ExpressionUUID->"54f2503f-0f80-4d30-9fbb-f6319686889e"],
Cell[11117, 315, 272, 4, 33, "Text",ExpressionUUID->"7cb62a49-2001-4254-bbfb-32fdd1760ead"],
Cell[CellGroupData[{
Cell[11414, 323, 4092, 109, 204, "Input",ExpressionUUID->"781a2d2e-85a4-4f82-87ad-c0364b18f6e8"],
Cell[15509, 434, 5364, 125, 78, "Output",ExpressionUUID->"ccbec05f-30a8-4933-8e8b-80fae7edda2a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20922, 565, 176, 3, 53, "Subsection",ExpressionUUID->"20537e90-c115-41cf-90fa-67f5595844d8"],
Cell[21101, 570, 588, 18, 77, "Text",ExpressionUUID->"431b28d8-05b1-4f8d-88c8-a87283d1c43e"],
Cell[CellGroupData[{
Cell[21714, 592, 453, 12, 29, "Input",ExpressionUUID->"91a75a4a-131a-499c-a7c4-7e53db31219b"],
Cell[22170, 606, 5530, 147, 98, "Output",ExpressionUUID->"25ada492-205d-4c21-b960-8185423507fe"]
}, Open  ]],
Cell[27715, 756, 461, 13, 33, "Text",ExpressionUUID->"34de6535-ff65-4388-945f-d8ef8425660b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28213, 774, 168, 3, 53, "Subsection",ExpressionUUID->"de3b7b5b-1770-4c7a-bb06-fb26f3f725ee"],
Cell[28384, 779, 181, 3, 33, "Text",ExpressionUUID->"acc8df9c-8bd6-4c45-9676-dcb682cc1cea"],
Cell[CellGroupData[{
Cell[28590, 786, 2033, 55, 104, "Input",ExpressionUUID->"1776df67-15c9-4537-97b2-5135050d14fb"],
Cell[30626, 843, 2232, 41, 35, "Output",ExpressionUUID->"4a42c759-b768-4118-80bb-3ec42a6de07a"]
}, Open  ]],
Cell[32873, 887, 457, 13, 33, "Text",ExpressionUUID->"66ed26a8-08ef-4864-be54-7946d0bf1802"],
Cell[CellGroupData[{
Cell[33355, 904, 1429, 39, 103, "Input",ExpressionUUID->"11650d53-29d1-400c-a90f-62fb9d61d9f7"],
Cell[34787, 945, 2720, 58, 35, "Output",ExpressionUUID->"83472c6e-1ed8-4407-91e9-54ccb1516a3f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37556, 1009, 191, 3, 53, "Subsection",ExpressionUUID->"a6c966ce-893b-4d62-bb9a-daa512b4768c"],
Cell[37750, 1014, 3035, 68, 143, "Text",ExpressionUUID->"2ddfc7de-d68b-4464-a7f6-f0d0b7104fe4"],
Cell[CellGroupData[{
Cell[40810, 1086, 5458, 144, 249, "Input",ExpressionUUID->"c7d3ec74-09e8-409a-9200-e2121d2ad766"],
Cell[46271, 1232, 3642, 75, 55, "Output",ExpressionUUID->"16411679-635a-45dc-b4bb-413ddbc95797"]
}, Open  ]],
Cell[49928, 1310, 272, 6, 33, "Text",ExpressionUUID->"8d26e1c4-b232-4576-ad48-5323c9295800"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50237, 1321, 220, 4, 53, "Subsection",ExpressionUUID->"779702ce-fd9d-4c3e-bdb1-c9db5b6d6a16"],
Cell[50460, 1327, 1012, 26, 79, "Text",ExpressionUUID->"c7c39d73-0972-411c-b2b5-c03dce8491f7"],
Cell[CellGroupData[{
Cell[51497, 1357, 2210, 57, 197, "Input",ExpressionUUID->"6c5020f9-e88d-422e-836e-ae6b6247240b"],
Cell[53710, 1416, 2713, 56, 35, "Output",ExpressionUUID->"4c723b63-3d50-4349-a3ec-a44b97de7d94"]
}, Open  ]],
Cell[56438, 1475, 215, 5, 33, "Text",ExpressionUUID->"eecbbcb0-f311-4b90-a044-a1fd48a68de3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56690, 1485, 176, 3, 53, "Subsection",ExpressionUUID->"d8560f19-9a04-470c-852a-fb78354497cf"],
Cell[56869, 1490, 355, 5, 33, "Text",ExpressionUUID->"a835a42e-241a-4b38-996c-9a1c875a5410"],
Cell[CellGroupData[{
Cell[57249, 1499, 4021, 104, 176, "Input",ExpressionUUID->"f91bab3e-3734-49d4-b461-3e1f491d13ab"],
Cell[61273, 1605, 2519, 41, 50, "Output",ExpressionUUID->"75874b40-84fe-4371-a5bb-59ade3ee09df"],
Cell[63795, 1648, 2584, 42, 53, "Output",ExpressionUUID->"b23aef65-f4ca-4e2f-bc08-eddd44c93af2"],
Cell[66382, 1692, 2668, 46, 50, "Output",ExpressionUUID->"7c98bfaa-4d1f-4174-96f1-850b90fb867a"]
}, Open  ]],
Cell[69065, 1741, 486, 14, 43, "Subsubsection",ExpressionUUID->"e279bfb1-a94f-44bf-a1b5-03350cb0353e"],
Cell[CellGroupData[{
Cell[69576, 1759, 533, 13, 30, "Subsubsection",ExpressionUUID->"f80efdb5-2680-46d9-9c18-b58445b59ce8"],
Cell[70112, 1774, 971, 27, 30, "Input",ExpressionUUID->"639c5c59-13ea-4a8b-b485-5c8bd4d9f891"],
Cell[71086, 1803, 1300, 39, 57, "Text",ExpressionUUID->"e745f5ea-636b-4a1e-8b60-1a55c4b15fab"],
Cell[CellGroupData[{
Cell[72411, 1846, 803, 17, 29, "Input",ExpressionUUID->"04404394-d595-4ecc-b90a-5bee985a8079"],
Cell[73217, 1865, 2406, 51, 53, "Output",ExpressionUUID->"54284e45-6658-496f-8dbd-ac2fdff78525"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75684, 1923, 191, 3, 53, "Subsection",ExpressionUUID->"72fd3f69-f377-4a13-a533-803f2144eea2"],
Cell[75878, 1928, 1179, 36, 57, "Text",ExpressionUUID->"8304034e-4971-4d2b-b0ea-0b58fae49e36"],
Cell[CellGroupData[{
Cell[77082, 1968, 3683, 99, 274, "Input",ExpressionUUID->"1441de93-e595-4bab-8bda-7c2782f7a9ad"],
Cell[80768, 2069, 2037, 37, 50, "Output",ExpressionUUID->"028fc953-281e-49c1-b130-fbc0578b161a"],
Cell[82808, 2108, 2480, 51, 90, "Output",ExpressionUUID->"2e1da2c9-0eb9-4314-a06a-556c691359f7"],
Cell[85291, 2161, 2230, 43, 50, "Output",ExpressionUUID->"62bfa13f-43de-4cd7-a2d1-f3226f4db07a"]
}, Open  ]],
Cell[87536, 2207, 465, 14, 34, "Text",ExpressionUUID->"9c487336-8594-4efd-8d18-c49d47841391"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88038, 2226, 241, 4, 53, "Subsection",ExpressionUUID->"b2aaf43f-d95a-4655-9f76-622c28d99e4b"],
Cell[88282, 2232, 1874, 63, 92, "Text",ExpressionUUID->"b4bd0204-0579-4c15-99e1-b7b771064a1f"],
Cell[90159, 2297, 1210, 38, 88, "Input",ExpressionUUID->"3b1359d7-9e28-424f-a214-0fe6acea1820"],
Cell[CellGroupData[{
Cell[91394, 2339, 182, 3, 43, "Subsubsection",ExpressionUUID->"31031af9-a7a8-4b7c-a293-835b248fc736"],
Cell[91579, 2344, 1235, 39, 57, "Text",ExpressionUUID->"d3b221d2-259a-4069-9e9d-82fb3f44a92f"],
Cell[92817, 2385, 1046, 27, 70, "Input",ExpressionUUID->"0ccfd09f-ddca-4a02-b728-9e5700ee228e"],
Cell[93866, 2414, 598, 18, 33, "Text",ExpressionUUID->"809c904d-15a5-4550-b473-a7e73204c462"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94513, 2438, 193, 3, 53, "Subsection",ExpressionUUID->"2b55efe7-c9fc-414b-8e4f-463fb93a6a7d"],
Cell[94709, 2443, 1246, 34, 49, "Input",ExpressionUUID->"5476c30a-47e7-4572-87e6-bf527956dd80"],
Cell[95958, 2479, 159, 3, 33, "Text",ExpressionUUID->"8e9ccc8a-b80e-4f8d-8cb7-7f50b52512f7"],
Cell[96120, 2484, 1184, 23, 29, "Input",ExpressionUUID->"78f9fdb4-07d6-4ff0-b8ce-08ec794cbdde"],
Cell[97307, 2509, 1553, 35, 250, "Text",ExpressionUUID->"4b8b05d5-7336-4bb7-ac77-219919775115"],
Cell[CellGroupData[{
Cell[98885, 2548, 185, 3, 43, "Subsubsection",ExpressionUUID->"4c2d5e0c-1146-46a4-b9a3-49d27021f732"],
Cell[99073, 2553, 1568, 54, 72, "Text",ExpressionUUID->"77f64e7a-9f40-46ef-a766-bbf58f008a57"],
Cell[100644, 2609, 2076, 53, 111, "Input",ExpressionUUID->"80b94f76-0385-4463-b4a9-3be9ca334d95"],
Cell[102723, 2664, 1396, 39, 228, "Text",ExpressionUUID->"c339cef5-4e2e-402c-83c0-4ab32b004fc4"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[104180, 2710, 378, 11, 52, "Section",ExpressionUUID->"7b65b756-c90f-4cd2-ae22-28dc73083ac9"],
Cell[104561, 2723, 223, 5, 33, "Text",ExpressionUUID->"72a9e136-52b0-4aca-acae-2663339cbefa"],
Cell[104787, 2730, 1556, 37, 90, "Input",ExpressionUUID->"6e9e6381-b678-4be5-b787-62eac49e2b1b"],
Cell[106346, 2769, 263, 5, 33, "Text",ExpressionUUID->"2662c31f-a0f4-4367-8d27-a482707d2610"],
Cell[CellGroupData[{
Cell[106634, 2778, 1036, 30, 49, "Input",ExpressionUUID->"6de33a04-1902-41cd-9c60-0c00655b0469"],
Cell[107673, 2810, 1520, 23, 33, "Output",ExpressionUUID->"823f6dc3-269c-45b7-956c-e4cf7ddeb0b6"],
Cell[109196, 2835, 1521, 23, 33, "Output",ExpressionUUID->"2649ed64-49b1-4762-a486-8725ceae3f02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110754, 2863, 266, 5, 29, "Input",ExpressionUUID->"ccec034f-f807-48e0-8c58-d4f4f5be4bab"],
Cell[111023, 2870, 996, 17, 49, "Output",ExpressionUUID->"86e0f9e8-bf04-4ef8-b5c6-25c729f38bde"]
}, Open  ]],
Cell[112034, 2890, 332, 7, 55, "Text",ExpressionUUID->"2524fe68-04e3-41ba-99bb-9f9afddf5a80"]
}, Closed]],
Cell[CellGroupData[{
Cell[112403, 2902, 746, 21, 52, "Section",ExpressionUUID->"3e47144f-7e2d-41ea-b519-9f6c853c1bcd"],
Cell[113152, 2925, 518, 16, 33, "Text",ExpressionUUID->"b2eea449-c510-499d-87dd-49b9aba64a40"],
Cell[CellGroupData[{
Cell[113695, 2945, 1417, 37, 90, "Input",ExpressionUUID->"9eade385-48ab-417b-af02-ff94bd9f5c7b"],
Cell[115115, 2984, 1473, 25, 26, "Message",ExpressionUUID->"5566abb7-5d23-4f46-93e2-a85cc810b54c"],
Cell[116591, 3011, 1492, 25, 26, "Message",ExpressionUUID->"cecc72c3-28b7-4c0b-8628-0ed9df0d389f"],
Cell[118086, 3038, 1471, 25, 26, "Message",ExpressionUUID->"c9b5ab09-e6a8-425b-ac7d-b74bcc0e58ad"],
Cell[119560, 3065, 1279, 22, 26, "Message",ExpressionUUID->"806cf56f-1bf3-42bd-bd58-573d497be350"],
Cell[120842, 3089, 1470, 25, 26, "Message",ExpressionUUID->"b85b3ce0-c9ca-43c4-b27d-186bd238bf37"],
Cell[122315, 3116, 1492, 25, 26, "Message",ExpressionUUID->"40de5512-d9f0-40b7-b5f2-91ff97022d1c"],
Cell[123810, 3143, 1470, 25, 26, "Message",ExpressionUUID->"92a54391-2ea6-4bf7-ab0b-6d02fbb9a2a7"],
Cell[125283, 3170, 1278, 22, 26, "Message",ExpressionUUID->"f5316cfa-d7f0-40e3-92de-8741ba35c208"]
}, Open  ]],
Cell[126576, 3195, 253, 4, 33, "Text",ExpressionUUID->"8334aeab-cf68-444b-940c-b22dc4da6119"],
Cell[CellGroupData[{
Cell[126854, 3203, 155, 3, 53, "Subsection",ExpressionUUID->"11d29119-622e-401f-aba2-14e655d78681"],
Cell[CellGroupData[{
Cell[127034, 3210, 4946, 112, 356, "Input",ExpressionUUID->"afa8459e-9908-4984-8a23-559b109e26dc"],
Cell[131983, 3324, 1846, 30, 55, "Message",ExpressionUUID->"a9465bfd-ac58-4316-bff2-bf0548d588eb"],
Cell[133832, 3356, 1703, 28, 26, "Message",ExpressionUUID->"90f2f1c8-9473-4e3f-a80f-a8526c6c68c9"],
Cell[135538, 3386, 1728, 29, 26, "Message",ExpressionUUID->"390c3745-1173-4f2c-b4ea-8522d99af6c8"],
Cell[137269, 3417, 1703, 28, 26, "Message",ExpressionUUID->"614420d4-3f30-406d-9d71-771d08afcd95"],
Cell[138975, 3447, 1387, 24, 26, "Message",ExpressionUUID->"307916e7-35d3-4f3d-84cb-c2032858be80"],
Cell[140365, 3473, 2948, 81, 244, "Output",ExpressionUUID->"15503cc3-5991-4f0f-a96a-f78440dc7d52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143350, 3559, 283, 4, 29, "Input",ExpressionUUID->"45fe991e-30a5-42d9-94a5-ac30fa9bd345"],
Cell[143636, 3565, 3281, 79, 120, "Output",ExpressionUUID->"04701e2a-84d6-4ed3-b9b5-d2c34909b9c2"]
}, Open  ]],
Cell[146932, 3647, 292, 8, 77, "Text",ExpressionUUID->"79d3a9d7-75ed-446b-8dfa-89a7cc60da87"],
Cell[CellGroupData[{
Cell[147249, 3659, 704, 18, 29, "Input",ExpressionUUID->"90e16f26-caea-4a56-9039-9d45a0c574f5"],
Cell[147956, 3679, 715, 12, 33, "Output",ExpressionUUID->"d906bc98-955a-43b1-af37-baf3794b6dc1"]
}, Open  ]],
Cell[148686, 3694, 690, 17, 33, "Text",ExpressionUUID->"0ce01149-fb15-4e10-aa39-48bad42e569b"],
Cell[CellGroupData[{
Cell[149401, 3715, 618, 15, 29, "Input",ExpressionUUID->"bf4f4060-c997-4bf3-8f6b-01072415d3a1"],
Cell[150022, 3732, 1006, 19, 42, "Message",ExpressionUUID->"a1ccdb56-fcca-41da-be36-e254105270d7"],
Cell[151031, 3753, 886, 19, 55, "Output",ExpressionUUID->"a84eb118-a615-492c-aa3f-658c2d31ffec"]
}, Open  ]],
Cell[151932, 3775, 1177, 38, 66, "Text",ExpressionUUID->"a8484b96-6740-43e3-8738-7c323310ac58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153146, 3818, 237, 4, 53, "Subsection",ExpressionUUID->"0d814de9-e226-4186-98f9-25c8322fb1e2"],
Cell[153386, 3824, 1673, 51, 87, "Text",ExpressionUUID->"8f5aec41-ad96-46d4-aaeb-e15e97abf47e"],
Cell[CellGroupData[{
Cell[155084, 3879, 2106, 59, 122, "Input",ExpressionUUID->"ea7460b1-b881-485d-837e-c286f2f57c42"],
Cell[157193, 3940, 1503, 21, 33, "Output",ExpressionUUID->"23391256-41a9-41e1-95c8-0cd0031b8861"],
Cell[158699, 3963, 1503, 21, 33, "Output",ExpressionUUID->"724a0e42-d623-405e-890d-82e8c0e29fda"]
}, Open  ]],
Cell[160217, 3987, 254, 8, 77, "Text",ExpressionUUID->"0d9b62ee-bc35-44e1-95e0-95c930d1970c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[160520, 4001, 720, 18, 52, "Section",ExpressionUUID->"b1ae5d64-0e9b-4bda-8ec8-b310cf7f0ac9"],
Cell[161243, 4021, 661, 21, 33, "Text",ExpressionUUID->"47337346-2c5c-436d-a743-39abbdc1b517"],
Cell[CellGroupData[{
Cell[161929, 4046, 628, 17, 49, "Input",ExpressionUUID->"99ac87bb-b3c5-4147-9ad8-f26900df81ee"],
Cell[162560, 4065, 510, 8, 33, "Output",ExpressionUUID->"369a8bd5-26bc-43d6-9bd8-0d5a7c5ea662"]
}, Open  ]],
Cell[163085, 4076, 545, 15, 33, "Text",ExpressionUUID->"b2f0e870-f8a5-4c3b-a63f-36b86b71ca12"],
Cell[CellGroupData[{
Cell[163655, 4095, 405, 13, 53, "Subsection",ExpressionUUID->"9a12a0d8-f940-48de-82cd-ec0bc8204b0e"],
Cell[CellGroupData[{
Cell[164085, 4112, 4183, 105, 315, "Input",ExpressionUUID->"b15008b4-9644-4e6f-aaec-e35f0317fc05"],
Cell[168271, 4219, 1833, 31, 26, "Message",ExpressionUUID->"6b82659d-5253-472c-ab55-0ce7680a81f9"],
Cell[170107, 4252, 1852, 31, 26, "Message",ExpressionUUID->"fbb4b30c-8f25-4347-8667-6664f2becf48"],
Cell[171962, 4285, 1831, 31, 26, "Message",ExpressionUUID->"f7f156c7-1b47-4100-a34f-43c84e460dde"],
Cell[173796, 4318, 1639, 28, 26, "Message",ExpressionUUID->"4fbf5bea-4601-448b-905c-835ebc1ada90"],
Cell[175438, 4348, 2477, 62, 131, "Output",ExpressionUUID->"d64b892a-6361-4c84-9a71-a66502c98287"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177952, 4415, 449, 9, 29, "Input",ExpressionUUID->"552d3ae0-2c78-448e-8014-ad24abbc33c6"],
Cell[178404, 4426, 2798, 72, 98, "Output",ExpressionUUID->"5d79db19-23ba-4895-b2bf-568075ee92e2"]
}, Open  ]],
Cell[181217, 4501, 906, 22, 57, "Text",ExpressionUUID->"8c9fe877-fe1c-4bd0-83a4-e96caed41e0f"],
Cell[CellGroupData[{
Cell[182148, 4527, 1068, 27, 51, "Input",ExpressionUUID->"61fbbd57-3684-4795-a65d-2ff2b148df57"],
Cell[183219, 4556, 753, 13, 33, "Output",ExpressionUUID->"509a1a30-d26f-4b7c-af3a-832d43e86128"]
}, Open  ]],
Cell[183987, 4572, 249, 4, 33, "Text",ExpressionUUID->"f2c133f8-bf0f-455f-86ef-ae6d45a4d791"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184273, 4581, 406, 13, 53, "Subsection",ExpressionUUID->"db1fc3c8-e922-40d9-b0cb-5924f61471e0"],
Cell[CellGroupData[{
Cell[184704, 4598, 4203, 106, 315, "Input",ExpressionUUID->"fcd9e2ed-d4e4-4a60-b57e-6232bb6b1bb8"],
Cell[188910, 4706, 1827, 31, 26, "Message",ExpressionUUID->"1d7577a3-332b-4684-be7d-2c14d1174678"],
Cell[190740, 4739, 1846, 31, 26, "Message",ExpressionUUID->"febed791-b12d-4d7c-a8c9-e5b21fc93efe"],
Cell[192589, 4772, 1825, 31, 26, "Message",ExpressionUUID->"f0786022-cbf3-4547-8a3f-5742dbc0d04e"],
Cell[194417, 4805, 1633, 28, 26, "Message",ExpressionUUID->"53ac1f4c-b417-40e8-a0b9-35de9bff5683"],
Cell[196053, 4835, 2483, 62, 133, "Output",ExpressionUUID->"ee9d7335-2f4e-4c81-b8a2-1fa04af966e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198573, 4902, 471, 9, 29, "Input",ExpressionUUID->"5048072d-5784-4991-a058-df1c9a2a00a0"],
Cell[199047, 4913, 2697, 68, 96, "Output",ExpressionUUID->"890a04c2-31d0-45a0-a053-83525f17a8f5"]
}, Open  ]],
Cell[201759, 4984, 821, 20, 35, "Text",ExpressionUUID->"d436bc81-cd1d-460b-9a77-dc3f4e617f22"],
Cell[CellGroupData[{
Cell[202605, 5008, 1114, 27, 51, "Input",ExpressionUUID->"621a4db5-29ab-4539-8e03-a6afe099ff9e"],
Cell[203722, 5037, 748, 13, 33, "Output",ExpressionUUID->"3eef9091-055a-4c5b-9646-7772ffff2d90"]
}, Open  ]],
Cell[204485, 5053, 406, 9, 77, "Text",ExpressionUUID->"b379f040-4faf-4d79-a7bf-e0ebfd729fea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204928, 5067, 189, 3, 53, "Subsection",ExpressionUUID->"1c166794-4999-4285-9343-e28c49043faa"],
Cell[CellGroupData[{
Cell[205142, 5074, 640, 14, 49, "Input",ExpressionUUID->"5d936017-57e5-4dbe-b93a-96ff53a18f70"],
Cell[205785, 5090, 1516, 39, 51, "Output",ExpressionUUID->"78349d0f-c511-41a3-8e09-2dcbfb73a5ce"],
Cell[207304, 5131, 1559, 41, 51, "Output",ExpressionUUID->"920e74cc-a2a7-4430-b25c-bddf8d65b84b"]
}, Open  ]],
Cell[208878, 5175, 1682, 50, 100, "Text",ExpressionUUID->"30325d7e-ad66-492a-803a-502407150857"],
Cell[CellGroupData[{
Cell[210585, 5229, 1378, 42, 90, "Input",ExpressionUUID->"bbc1c760-e6fa-4925-bc1e-b3c8114bbbbd"],
Cell[211966, 5273, 344, 7, 33, "Output",ExpressionUUID->"94751dd4-caa4-4448-9600-f7bc478a55e6"],
Cell[212313, 5282, 343, 7, 33, "Output",ExpressionUUID->"40ba66a6-c4cd-4cfb-832e-ded80bdf21f0"]
}, Open  ]],
Cell[212671, 5292, 223, 4, 33, "Text",ExpressionUUID->"ac173785-e064-4895-8f2a-8722b1cb7591"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212931, 5301, 317, 10, 53, "Subsection",ExpressionUUID->"1c7f17f9-0c5d-4622-bd27-29c1d856feb2"],
Cell[213251, 5313, 178, 3, 33, "Text",ExpressionUUID->"86ce8dd1-5e98-4daf-8d38-ce7b0c5e1ce9"],
Cell[CellGroupData[{
Cell[213454, 5320, 941, 26, 49, "Input",ExpressionUUID->"73fa4aed-360c-4b81-b3c5-cafa3253f61f"],
Cell[214398, 5348, 492, 8, 33, "Output",ExpressionUUID->"66f5c329-da0a-48d2-98e6-fb928613692f"],
Cell[214893, 5358, 492, 8, 33, "Output",ExpressionUUID->"e7c8da2b-6cc8-41e8-a791-7f13f20bc7a2"]
}, Open  ]],
Cell[215400, 5369, 832, 24, 77, "Text",ExpressionUUID->"0ade35fa-e047-4164-a7df-a390f93ab243"],
Cell[CellGroupData[{
Cell[216257, 5397, 2102, 61, 90, "Input",ExpressionUUID->"6a858d35-547d-4b59-9838-1e5170c898fd"],
Cell[218362, 5460, 536, 10, 44, "Output",ExpressionUUID->"fc842acd-8ce5-4cd8-9efc-b6eb5357bd40"],
Cell[218901, 5472, 536, 10, 44, "Output",ExpressionUUID->"eff3f55a-e4a6-4de9-8205-f2ce1a41cf3e"]
}, Open  ]],
Cell[219452, 5485, 245, 4, 33, "Text",ExpressionUUID->"533eb9cd-e938-41d3-885d-c9368af69a76"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[219746, 5495, 555, 14, 52, "Section",ExpressionUUID->"2af10253-29fd-411a-bc82-e1cb08e926e8"],
Cell[220304, 5511, 1018, 27, 74, "Text",ExpressionUUID->"c67765ae-2d8d-4610-bd0b-b4553189e3f8"],
Cell[CellGroupData[{
Cell[221347, 5542, 681, 20, 29, "Input",ExpressionUUID->"dae4eb2b-2974-4323-934c-5b51f1897d13"],
Cell[222031, 5564, 740, 16, 45, "Output",ExpressionUUID->"897224aa-d8f5-44d6-a68d-4cf2b937e70b"]
}, Open  ]],
Cell[222786, 5583, 503, 12, 33, "Text",ExpressionUUID->"fb781a8c-745b-4e26-8e00-7f77675f74ba"],
Cell[CellGroupData[{
Cell[223314, 5599, 355, 10, 53, "Subsection",ExpressionUUID->"e6e5f629-352c-4430-ae10-2a1598309d3f"],
Cell[CellGroupData[{
Cell[223694, 5613, 4623, 109, 356, "Input",ExpressionUUID->"70fdeae1-ea10-4c4e-98f5-3ec8f688b25d"],
Cell[228320, 5724, 1223, 22, 26, "Message",ExpressionUUID->"6ef366cf-cf53-472c-8d5f-4cccd2ddd0ed"],
Cell[229546, 5748, 1244, 22, 26, "Message",ExpressionUUID->"4c68f630-5d8f-4b57-9c05-1f5cce514a1b"],
Cell[230793, 5772, 1225, 22, 26, "Message",ExpressionUUID->"f1b48248-bb82-41fe-966e-93d9011d3fce"],
Cell[232021, 5796, 1033, 19, 26, "Message",ExpressionUUID->"08c8a538-41d9-4afe-a690-cbdd436b94f1"],
Cell[233057, 5817, 4206, 107, 251, "Output",ExpressionUUID->"2c350be8-f0bc-4a6a-8905-16b423d6ec1f"]
}, Open  ]],
Cell[237278, 5927, 180, 3, 33, "Text",ExpressionUUID->"3ad12fc5-3841-4889-877f-97174d960a9f"],
Cell[CellGroupData[{
Cell[237483, 5934, 1179, 30, 43, "Input",ExpressionUUID->"2bcec91b-6df7-4a56-b743-de78a673b85d"],
Cell[238665, 5966, 1581, 32, 33, "Output",ExpressionUUID->"8994ae2b-5281-47f6-887b-8655b4cf631e"]
}, Open  ]],
Cell[240261, 6001, 225, 5, 33, "Text",ExpressionUUID->"a4250dcc-bb14-434e-a410-bb588e012b74"],
Cell[CellGroupData[{
Cell[240511, 6010, 3430, 91, 254, "Input",ExpressionUUID->"73fa3b85-0d5d-49fa-9075-791e5fe329dd"],
Cell[243944, 6103, 19794, 393, 242, "Output",ExpressionUUID->"18d67a19-b424-43ce-b0f0-63359559d102"]
}, Open  ]],
Cell[263753, 6499, 331, 8, 77, "Text",ExpressionUUID->"5a29d68f-ea51-4bf9-b8b3-aff17dfcbb2a"],
Cell[CellGroupData[{
Cell[264109, 6511, 243, 5, 29, "Input",ExpressionUUID->"7ef33d43-8479-4caf-aef0-cf8ae77ea97d"],
Cell[264355, 6518, 758, 17, 33, "Output",ExpressionUUID->"1c35a3d2-211c-42f9-954c-6e74cb4a719a"]
}, Open  ]],
Cell[265128, 6538, 1100, 31, 143, "Text",ExpressionUUID->"6c8ee581-5170-4454-a163-5e7a49673be4"],
Cell[CellGroupData[{
Cell[266253, 6573, 824, 21, 63, "Input",ExpressionUUID->"ce668fea-5d94-4117-af65-01899dad5f56"],
Cell[267080, 6596, 702, 13, 35, "Output",ExpressionUUID->"d7a336b1-6832-4bd8-9420-781ef3877846"],
Cell[267785, 6611, 575, 9, 33, "Output",ExpressionUUID->"cc16c633-96c6-4ba3-86b0-a1984ac6c66b"]
}, Open  ]],
Cell[268375, 6623, 803, 21, 77, "Text",ExpressionUUID->"32b9660f-0153-4a0b-a938-b39284ac5590"],
Cell[CellGroupData[{
Cell[269203, 6648, 1192, 35, 90, "Input",ExpressionUUID->"d0c68c3e-b72a-43ce-adcd-cd30f0ab86a0"],
Cell[270398, 6685, 516, 9, 33, "Output",ExpressionUUID->"9e5042c6-18e2-4b14-8980-77e744b1e48b"]
}, Open  ]],
Cell[270929, 6697, 696, 22, 55, "Text",ExpressionUUID->"8bc4ef5d-8c40-4aad-bf45-0be419a3f5ab"],
Cell[CellGroupData[{
Cell[271650, 6723, 323, 10, 43, "Subsubsection",ExpressionUUID->"3e673847-19ba-488a-86b7-1954e095e8ec"],
Cell[271976, 6735, 358, 11, 33, "Text",ExpressionUUID->"df9f6d01-195e-4d7b-862e-8a2c8e52e916"],
Cell[CellGroupData[{
Cell[272359, 6750, 189, 3, 29, "Input",ExpressionUUID->"2d1e5b43-59b1-4c86-80f0-e0d2735dcfa8"],
Cell[272551, 6755, 609, 18, 33, "Output",ExpressionUUID->"1eaf7110-91ec-40bf-be5e-fabaf6bf1cf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273197, 6778, 1795, 48, 49, "Input",ExpressionUUID->"827b5c4f-7c6f-4de7-a65d-f2d0489f7b2d"],
Cell[274995, 6828, 616, 15, 53, "Output",ExpressionUUID->"ebd09b71-647a-4e14-b213-444f9cbe957d"]
}, Open  ]],
Cell[275626, 6846, 627, 17, 78, "Text",ExpressionUUID->"81f46ab0-b3df-49ef-86a7-83647d62f3dd"],
Cell[CellGroupData[{
Cell[276278, 6867, 1255, 33, 138, "Input",ExpressionUUID->"f0bf1e37-14c3-43b3-be5d-c8320fa46f04"],
Cell[277536, 6902, 648, 18, 53, "Output",ExpressionUUID->"1a9e8146-32b4-426d-b1c3-1ce9de215172"]
}, Open  ]],
Cell[278199, 6923, 170, 3, 33, "Text",ExpressionUUID->"79c72524-70b3-40c7-8eca-7bc2cb1a64fa"],
Cell[CellGroupData[{
Cell[278394, 6930, 235, 5, 29, "Input",ExpressionUUID->"9e667992-6ba1-49ac-95b0-5bfd9613b1fe"],
Cell[278632, 6937, 649, 18, 46, "Output",ExpressionUUID->"4356d0e1-3a41-44cd-b7ff-19eb2f0a1181"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[279330, 6961, 182, 3, 43, "Subsubsection",ExpressionUUID->"a1dc6429-de2a-41f0-b49c-ebc0e22d53c5"],
Cell[CellGroupData[{
Cell[279537, 6968, 240, 5, 29, "Input",ExpressionUUID->"ee4be9a7-8af8-4861-bf72-b37469d6e5b7"],
Cell[279780, 6975, 6180, 165, 203, "Output",ExpressionUUID->"b451b81e-716f-491d-99c8-b66a5d98da5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285997, 7145, 259, 6, 29, "Input",ExpressionUUID->"e45bc8f7-cedf-43aa-9fe2-9026772ab54c"],
Cell[286259, 7153, 78842, 1831, 2565, "Output",ExpressionUUID->"a33174db-36fe-4b18-8ce9-188625812b36"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[365162, 8991, 403, 10, 53, "Subsection",ExpressionUUID->"ee79f933-045d-4902-8062-1a000ff0ad9f"],
Cell[365568, 9003, 383, 11, 33, "Text",ExpressionUUID->"9b09cdd7-5376-4d2a-99cd-52887d1f4129"],
Cell[CellGroupData[{
Cell[365976, 9018, 4595, 108, 356, "Input",ExpressionUUID->"6e7c5fa6-c1c6-48c1-af4d-c98f7be135e1"],
Cell[370574, 9128, 1147, 21, 26, "Message",ExpressionUUID->"c030d8d5-6752-4cd2-9e86-5d79c059d81f"],
Cell[371724, 9151, 1168, 21, 26, "Message",ExpressionUUID->"5b78bb83-a029-4daf-b15a-34b5eb92ab24"],
Cell[372895, 9174, 1147, 21, 26, "Message",ExpressionUUID->"844d42ff-d831-45bb-822d-549f91085243"],
Cell[374045, 9197, 955, 18, 26, "Message",ExpressionUUID->"eaef4766-1dda-439d-8d2e-75c8c0f4d603"],
Cell[375003, 9217, 4107, 105, 248, "Output",ExpressionUUID->"c2a0ae5b-becf-4a37-ae08-df3f541acb56"]
}, Open  ]],
Cell[379125, 9325, 388, 10, 33, "Text",ExpressionUUID->"42361453-6f3a-454b-8a69-7bb161905afc"],
Cell[CellGroupData[{
Cell[379538, 9339, 1232, 32, 52, "Input",ExpressionUUID->"f48a4653-acfe-4594-9919-4e0281846444"],
Cell[380773, 9373, 1433, 27, 33, "Output",ExpressionUUID->"68e2c905-8409-4b87-8518-7100b6b96c14"]
}, Open  ]],
Cell[382221, 9403, 613, 20, 33, "Text",ExpressionUUID->"9dc72894-c567-4d45-a6e6-08f6c8994cd9"],
Cell[CellGroupData[{
Cell[382859, 9427, 589, 15, 31, "Input",ExpressionUUID->"d4f7de02-40a5-4e8a-a62a-5a0318b0c38a"],
Cell[383451, 9444, 865, 21, 35, "Output",ExpressionUUID->"337c949b-0077-4f81-aeee-cf30383a8513"]
}, Open  ]],
Cell[384331, 9468, 159, 3, 33, "Text",ExpressionUUID->"940c0ce0-05dc-426f-bc17-85036e41d71f"],
Cell[CellGroupData[{
Cell[384515, 9475, 3157, 84, 254, "Input",ExpressionUUID->"a568fc69-82bf-4724-8a09-2370e9124429"],
Cell[387675, 9561, 19830, 392, 235, "Output",ExpressionUUID->"ba67ae8b-033f-4c74-8446-59ca839ea7c2"]
}, Open  ]],
Cell[407520, 9956, 331, 8, 77, "Text",ExpressionUUID->"8be745e0-799e-4114-9509-c30a9ef3d779"],
Cell[CellGroupData[{
Cell[407876, 9968, 243, 5, 29, "Input",ExpressionUUID->"2d8e5851-0b1e-44d2-92d2-eb43d0d325a9"],
Cell[408122, 9975, 750, 17, 33, "Output",ExpressionUUID->"d9159e42-2d98-462b-afbd-62ce313103a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408909, 9997, 385, 11, 43, "Subsubsection",ExpressionUUID->"0ec1e8ed-c87c-4c97-9119-677f017c931a"],
Cell[409297, 10010, 769, 21, 77, "Text",ExpressionUUID->"0baa2b1e-8d47-4581-b548-6af187b657ad"],
Cell[CellGroupData[{
Cell[410091, 10035, 1264, 36, 90, "Input",ExpressionUUID->"431840e6-c3c2-4d81-b390-d0ff672f783f"],
Cell[411358, 10073, 517, 9, 33, "Output",ExpressionUUID->"fcbad9d4-8e8e-42e2-8625-84da20274b9d"]
}, Open  ]],
Cell[411890, 10085, 323, 9, 77, "Text",ExpressionUUID->"be54fc1b-170d-4e7a-a4c5-293151b9daf8"],
Cell[CellGroupData[{
Cell[412238, 10098, 473, 14, 29, "Input",ExpressionUUID->"314cb313-b62e-4cf2-bb58-413c1bc27992"],
Cell[412714, 10114, 37566, 664, 223, "Output",ExpressionUUID->"8d9e596f-e374-450d-8856-44d3ce4e32be"]
}, Open  ]],
Cell[450295, 10781, 226, 4, 33, "Text",ExpressionUUID->"c6136b33-246e-4768-8ccf-a29d4da3058a"],
Cell[CellGroupData[{
Cell[450546, 10789, 564, 16, 29, "Input",ExpressionUUID->"7f4ec2ad-9ffb-43e8-8a06-3dbb0f2c3572"],
Cell[451113, 10807, 16496, 319, 232, "Output",ExpressionUUID->"9b1ab3e9-9694-47d5-b9a9-347284ced08a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467646, 11131, 1306, 36, 70, "Input",ExpressionUUID->"8a435e09-68bf-4b12-9b7a-6f88068f4ac7"],
Cell[468955, 11169, 1016, 25, 53, "Output",ExpressionUUID->"bff00d73-5838-4334-a21b-49a90c1aa219"]
}, Open  ]],
Cell[469986, 11197, 1014, 32, 118, "Text",ExpressionUUID->"e6a809a4-1a3c-4e61-b8e4-32fff4d1bee3"],
Cell[CellGroupData[{
Cell[471025, 11233, 559, 15, 29, "Input",ExpressionUUID->"169e2c4c-e1e9-4aa4-bff9-bfa2a867b01f"],
Cell[471587, 11250, 14946, 293, 226, "Output",ExpressionUUID->"90617c9e-92d2-4c35-8439-29aa74475590"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486570, 11548, 271, 6, 29, "Input",ExpressionUUID->"eda21d63-1004-40b7-9b40-fa39ad7e8c3d"],
Cell[486844, 11556, 3064, 89, 106, "Output",ExpressionUUID->"a741b86c-d6e3-4535-af9d-747e9fdd3ff1"]
}, Open  ]],
Cell[489923, 11648, 500, 12, 55, "Text",ExpressionUUID->"e23d8fca-8aff-40ed-8bc5-c5047dc0c7b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490460, 11665, 179, 3, 43, "Subsubsection",ExpressionUUID->"49fccf17-8aa7-4d2b-baf3-8b57e89ddc5f"],
Cell[CellGroupData[{
Cell[490664, 11672, 387, 10, 29, "Input",ExpressionUUID->"946f6624-1508-46ca-9eb9-1bfd778aacf0"],
Cell[491054, 11684, 34649, 813, 1124, "Output",ExpressionUUID->"308d9200-c688-4007-84ef-278e44e1b3ec"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/s=0_fkks-vsh_recovery.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    131587,       3382]
NotebookOptionsPosition[    120889,       3198]
NotebookOutlinePosition[    121282,       3214]
CellTagsIndexPosition[    121239,       3211]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.98993258814671*^9, 3.989932607524872*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"79e8f8ac-f695-4d1b-b421-5910f7a246e9"],

Cell[CellGroupData[{

Cell[TextData[{
 "Recovery of VSH ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "db2aa1ec-e154-474c-aaeb-9c2b5e6f9c02"],
 " ansatz from LFKKS ansatz"
}], "Chapter",
 CellChangeTimes->{{3.990293883219022*^9, 3.990293884175324*^9}, {
  3.9902939208595877`*^9, 3.9902939670425653`*^9}, {3.993714071702395*^9, 
  3.9937140717908087`*^9}, {3.9937156696124897`*^9, 3.993715670355274*^9}, {
  3.9945220142460947`*^9, 
  3.994522038522684*^9}},ExpressionUUID->"26d569d9-36a6-4c49-98cd-\
97bd3700eb2d"],

Cell[TextData[{
 "F. Hancock (UIUC)\n\nIn [https://arxiv.org/abs/1806.01604 ], Dolan found an \
odd-parity solution to the LFKKS angular equation \
[https://arxiv.org/abs/1804.00030 ] that reproduces the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "e231b44a-92fe-405d-84b7-7db2e3543e8a"],
 " radial equation from the VSH approach [https://arxiv.org/abs/1110.4494 ] \
(see Eqs. (13)-(14)) in the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "->", "0"}], TraditionalForm]],ExpressionUUID->
  "676afe1d-1c22-4af6-a93d-c268488c94f9"],
 ". In this notebook, we show that the reconstructed Proca field ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "\[Mu]"], TraditionalForm]],ExpressionUUID->
  "05f3aead-d6e0-4e5c-87f4-c6e41faf07fe"],
 " in the LFKKS approach also reduces to the VSH expression (Eqs. (7), (9) in \
Rosa+Dolan \[OpenCurlyQuote]11) in this limit. "
}], "Text",
 CellChangeTimes->{{3.993714069731958*^9, 3.9937140699610977`*^9}, {
  3.993715749304368*^9, 3.993715756450086*^9}, {3.993715807414908*^9, 
  3.993715807669607*^9}, {3.993715839917893*^9, 3.99371607076788*^9}, {
  3.993716255225976*^9, 3.9937163062096987`*^9}, {3.993716377103849*^9, 
  3.9937164465355864`*^9}, {3.994522015830131*^9, 
  3.9945220373658543`*^9}},ExpressionUUID->"96d5bc2b-00e8-40bd-8f0b-\
7576661a5998"],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.906114141570835*^9, 3.906114146035838*^9}, {
   3.9156439826143923`*^9, 3.915643983463797*^9}, 3.924179873392552*^9, 
   3.925828608325582*^9, {3.993716053570943*^9, 
   3.993716053573415*^9}},ExpressionUUID->"265ec4b5-6ca9-48d4-a83c-\
d4c1278220f7"],

Cell[CellGroupData[{

Cell["Declaring coordinates + metric", "Subsection",
 CellChangeTimes->{{3.90404556534419*^9, 3.904045568049912*^9}, {
  3.904045615295465*^9, 
  3.9040456225983524`*^9}},ExpressionUUID->"99b009a0-4abf-4fd2-a980-\
7a0b05773c9e"],

Cell["Kerr metric in Boyer-Lindquist coodinates", "Text",
 CellChangeTimes->{{3.904045572060894*^9, 
  3.904045630384895*^9}},ExpressionUUID->"2e1ee2c1-c810-45af-9a6c-\
81853c7ca99d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "x", ",", "g", ",", "t", ",", "r", ",", "\[Theta]", ",", "\[Phi]", ",", 
   "\[CapitalDelta]", ",", "\[Rho]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"r", "!=", "rs"}], ",", 
     RowBox[{"0", "<", "\[Theta]", "<", 
      RowBox[{"\[Pi]", "/", "2"}]}], ",", 
     RowBox[{"\[Theta]", "!=", 
      RowBox[{"\[Pi]", "/", "2"}]}], ",", 
     RowBox[{"0", "<", "\[Phi]", "<", 
      RowBox[{"2", "\[Pi]"}]}], ",", 
     RowBox[{"rs", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], "\[Element]", "Reals"}], ",", 
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], "!=", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"funcReps", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalSigma]", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["#1", "2"], "+", 
            SuperscriptBox["a", "2"]}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], 
          RowBox[{"\[CapitalDelta]", "[", "#1", "]"}], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "#2", "]"}], "2"]}]}], "&"}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "^", "2"}], "-", 
         RowBox[{"2", "M", " ", "#"}], "+", 
         RowBox[{"a", "^", "2"}]}], "&"}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Rho]Met", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["#1", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], 
           SuperscriptBox[
            RowBox[{"Cos", "[", "#2", "]"}], "2"]}]}], "]"}], "&"}], ")"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]Met", "->", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "M", " ", "a", " ", "#1"}], 
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"#1", ",", "#2"}], "]"}]], "&"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rpmReps", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rp", "->", 
       RowBox[{"M", "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], "]"}]}]}], ",", 
      RowBox[{"rm", "->", 
       RowBox[{"M", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], "]"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"Length", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Rho]Met", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], 
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]Met", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
          RowBox[{"\[Omega]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]]}]},
      {"0", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], "0", "0"},
      {"0", "0", 
       SuperscriptBox[
        RowBox[{"\[Rho]Met", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], "0"},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
          RowBox[{"\[Omega]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]]}], "0", "0", 
       RowBox[{
        FractionBox[
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gInv", "=", 
    RowBox[{"(", GridBox[{
       {
        FractionBox[
         RowBox[{"-", 
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Rho]Met", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
          RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", "M", " ", "a", " ", "r"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Rho]Met", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]]}]},
       {"0", 
        FractionBox[
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]], "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", "M", " ", "a", " ", "r"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Rho]Met", "[", 
             RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]]}], "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "r", "]"}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Rho]Met", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
          RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}
      }], ")"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"g", ".", "gInv"}], "/.", "funcReps"}], "/.", "funcReps"}], "/.",
     "funcReps"}], "//", "Simplify"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9040456397250767`*^9, 3.9040456557049737`*^9}, {
   3.904045818851226*^9, 3.904045835171076*^9}, {3.904045905052003*^9, 
   3.90404601062291*^9}, {3.904046118933423*^9, 3.9040463153175707`*^9}, {
   3.904046514133757*^9, 3.904046521619274*^9}, {3.926677834983245*^9, 
   3.9266778365749187`*^9}, {3.926678067271*^9, 3.926678078062492*^9}, {
   3.926678114438674*^9, 3.926678269735919*^9}, {3.926678369246964*^9, 
   3.926678526942909*^9}, {3.926678609008957*^9, 3.926678625462681*^9}, {
   3.926678681237509*^9, 3.926678699697999*^9}, {3.951392870683867*^9, 
   3.95139287352824*^9}, 3.951392950020031*^9, {3.9514014719275293`*^9, 
   3.951401472039415*^9}, {3.95140550683816*^9, 3.9514055088134947`*^9}, {
   3.951405552276273*^9, 3.951405561107791*^9}, {3.951405965398236*^9, 
   3.951405984519314*^9}, {3.954089940952161*^9, 3.954090001171884*^9}, {
   3.954091276169399*^9, 3.954091436093918*^9}, {3.954091501004138*^9, 
   3.95409150311095*^9}, {3.954091554114088*^9, 3.95409168833112*^9}, {
   3.954094209456925*^9, 3.954094222286496*^9}, {3.954094288533746*^9, 
   3.954094294934273*^9}, {3.954094365135288*^9, 3.954094385544011*^9}, {
   3.954094554637487*^9, 3.954094640917514*^9}, {3.9540946862198343`*^9, 
   3.954094701469652*^9}, {3.954094749657277*^9, 3.95409482808582*^9}, {
   3.954094869276655*^9, 3.95409487620275*^9}, {3.954947981527877*^9, 
   3.954947988300133*^9}, {3.972668103453418*^9, 3.9726681208456*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"eca4f079-c967-4830-9788-03bdc0782c56"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.954094873025867*^9, 3.954094886938286*^9}, 
   3.954163198146693*^9, 3.954163281434086*^9, 3.954237685977022*^9, 
   3.954947994381914*^9, 3.955115384532001*^9, 3.955374779495015*^9, 
   3.9660896522816896`*^9, 3.966091964816127*^9, 3.966444305923491*^9, 
   3.966605935394616*^9, 3.967906115485916*^9, 3.9681664844326277`*^9, 
   3.9684265841617413`*^9, 3.968429635187729*^9, 3.972044553491446*^9, 
   3.97214149676549*^9, 3.972399630910192*^9, 3.972410504196931*^9, 
   3.972660342569175*^9, 3.972661135194108*^9, 3.972665131479618*^9, 
   3.972665179776778*^9, 3.972665227148288*^9, 3.972665428456955*^9, 
   3.9726658283780937`*^9, 3.972666066841151*^9, 3.972666863211893*^9, 
   3.972668333113668*^9, 3.972732593648222*^9, 3.972733450973727*^9, 
   3.97273647206752*^9, 3.972746866890059*^9, 3.9727471227569017`*^9, 
   3.972747592214518*^9, 3.973691100627787*^9, 3.9743819143420343`*^9, 
   3.977497935081203*^9, 3.977503748202363*^9, 3.977580383043152*^9, {
   3.978610311269371*^9, 3.9786103210184298`*^9}, 3.978610735408572*^9, {
   3.97869989501847*^9, 3.978699902157662*^9}, 3.97869995374861*^9, 
   3.979230491567357*^9, 3.97965244937956*^9, 3.9797546635086527`*^9, 
   3.9798331263615093`*^9, 3.979833781614152*^9, 3.979835122057609*^9, 
   3.9835479573143463`*^9, 3.983551521566416*^9, 3.983631348419159*^9, 
   3.9836337869928217`*^9, 3.9836338561086206`*^9, 3.983634213642931*^9, 
   3.983638291177307*^9, 3.9838739103867064`*^9, 3.9838777706776457`*^9, 
   3.98387827659558*^9, 3.9838842922683563`*^9, 3.983886614980216*^9, 
   3.983963270173121*^9, 3.984224313439343*^9, 3.9847582448180943`*^9, 
   3.9847629444013023`*^9, 3.985092271982102*^9, 3.985095237424035*^9, 
   3.985095607475786*^9, 3.985098858605582*^9, 3.985102478024386*^9, 
   3.9851729063083353`*^9, 3.9853438599083843`*^9, 3.985447910821869*^9, 
   3.987250947167693*^9, 3.988637098771233*^9, 3.988799105579718*^9, 
   3.989417999485427*^9, 3.989597658038577*^9, 3.989932611939234*^9, 
   3.990197428925128*^9, 3.990201109264615*^9, 3.9902698171897297`*^9, 
   3.990537680557714*^9, 3.991848588787866*^9, 3.9937143699459333`*^9, 
   3.993716488829317*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"20878d86-503d-45fb-b069-\
1b3e2ad3fb05"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Christoffel Symbol", "Subsection",
 CellChangeTimes->{{3.875892909625363*^9, 3.875892912809301*^9}, {
  3.9040464181614804`*^9, 
  3.904046421667925*^9}},ExpressionUUID->"c513f62a-d797-48b5-a76a-\
2fed259625b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]Entry", "[", 
   RowBox[{
   "g_", ",", "Coords_", ",", "\[Rho]_", ",", "\[Mu]_", ",", "\[Nu]_"}], 
   "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{
      RowBox[{"Inverse", "[", "g", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", 
           RowBox[{"\[Sigma]", ",", "\[Nu]"}], "]"}], "]"}], ",", 
         RowBox[{"Coords", "[", 
          RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", 
           RowBox[{"\[Sigma]", ",", "\[Mu]"}], "]"}], "]"}], ",", 
         RowBox[{"Coords", "[", 
          RowBox[{"[", "\[Nu]", "]"}], "]"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"[", 
           RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], ",", 
         RowBox[{"Coords", "[", 
          RowBox[{"[", "\[Sigma]", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Sigma]", ",", "1", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840189057593529*^9, 3.840189136442983*^9}, {
   3.840189211287166*^9, 3.840189361033138*^9}, {3.840189401303295*^9, 
   3.8401894025771246`*^9}, {3.926678710998811*^9, 3.926678711966667*^9}, 
   3.951401493733977*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"ebfe2791-4da0-4b51-aa13-71fed4778194"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[CapitalGamma]Entry", "[", 
       RowBox[{"g", ",", "x", ",", "\[Sigma]", ",", "\[Mu]", ",", "\[Nu]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840062828992205*^9, 3.84006293426767*^9}, {
   3.840062964638814*^9, 3.840063012242626*^9}, {3.8400630751544905`*^9, 
   3.840063191884278*^9}, {3.840063225360313*^9, 3.840063230235137*^9}, {
   3.840123212274356*^9, 3.840123222303293*^9}, {3.840123926393393*^9, 
   3.8401239520341706`*^9}, {3.840124281147186*^9, 3.84012430310364*^9}, {
   3.840124818803386*^9, 3.8401248201030054`*^9}, {3.840189378305877*^9, 
   3.840189452146014*^9}, {3.840189550236504*^9, 3.840189555830974*^9}, {
   3.84018961020708*^9, 3.8401896367915516`*^9}, {3.840190220751601*^9, 
   3.840190236920006*^9}, {3.872867371843548*^9, 3.8728673765123234`*^9}, {
   3.872871755208549*^9, 3.8728717557143755`*^9}, {3.875376070372927*^9, 
   3.875376070785055*^9}, 3.904046491803937*^9, {3.906114271144906*^9, 
   3.906114276661525*^9}, {3.9061143442497644`*^9, 3.906114346073896*^9}, 
   3.9061157781367755`*^9, {3.951401493734949*^9, 3.951401493735951*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"179dd91e-6121-4053-92a0-8f094b431f94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Covariant Derivative ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Del]", "\[Mu]"], 
    SuperscriptBox["T", "\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "49cea826-7ae8-4751-aecd-f6c654462728"]
}], "Subsection",
 CellChangeTimes->{{3.907334817141666*^9, 3.907334849418596*^9}, {
  3.907339285490987*^9, 
  3.907339286543766*^9}},ExpressionUUID->"c87bb3fd-f63a-44c4-bdf4-\
b1e84b266926"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CovD1Up", "[", "T_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"x", "[", 
        RowBox[{"[", "\[Mu]", "]"}], "]"}]], 
      RowBox[{"T", "[", 
       RowBox[{"[", "\[Nu]", "]"}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"[", 
          RowBox[{"\[Nu]", ",", "\[Mu]", ",", "\[Rho]r"}], "]"}], "]"}], "*", 
        
        RowBox[{"T", "[", 
         RowBox[{"[", "\[Rho]r", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Rho]r", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907334756114618*^9, 3.907334783690031*^9}, {
   3.907334840679612*^9, 3.907334846825632*^9}, {3.9073349042585382`*^9, 
   3.907334950626938*^9}, {3.907335020202926*^9, 3.907335041834746*^9}, 
   3.90733508671723*^9, {3.907335645026221*^9, 3.907335719041028*^9}, {
   3.907335791269232*^9, 3.907335791412806*^9}, {3.951401493741933*^9, 
   3.951401493743012*^9}, {3.954163244895532*^9, 3.9541632480594482`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"78d6fc09-b8b8-405c-a419-a3771e7b35fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Covariant Derivative ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Del]", "\[Mu]"], 
    SubscriptBox["T", "\[Nu]"]}], TraditionalForm]],ExpressionUUID->
  "b179b7fa-23a2-4c9d-a280-f2fbbef9f3cd"]
}], "Subsection",
 CellChangeTimes->{{3.907334817141666*^9, 3.907334849418596*^9}, {
  3.907339285490987*^9, 3.907339286543766*^9}, {3.907694323842651*^9, 
  3.907694327901539*^9}},ExpressionUUID->"2d6ad68b-f6c2-46f9-a2e5-\
fec084fe74d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CovD1Down", "[", "T_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"x", "[", 
        RowBox[{"[", "\[Mu]", "]"}], "]"}]], 
      RowBox[{"T", "[", 
       RowBox[{"[", "\[Nu]", "]"}], "]"}]}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"[", 
          RowBox[{"\[Rho]r", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], "*", 
        
        RowBox[{"T", "[", 
         RowBox[{"[", "\[Rho]r", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Rho]r", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907334756114618*^9, 3.907334783690031*^9}, {
   3.907334840679612*^9, 3.907334846825632*^9}, {3.9073349042585382`*^9, 
   3.907334950626938*^9}, {3.907335020202926*^9, 3.907335041834746*^9}, 
   3.90733508671723*^9, {3.907335645026221*^9, 3.907335719041028*^9}, {
   3.907335791269232*^9, 3.907335791412806*^9}, {3.907694333585529*^9, 
   3.907694342297649*^9}, {3.907694379401298*^9, 3.907694383181568*^9}, {
   3.951401493743763*^9, 3.95140149374482*^9}, {3.954163249693315*^9, 
   3.954163250576746*^9}, 3.9724119476954527`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"73252169-0141-4489-be30-2d1a06b89814"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Covariant Derivative ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Del]", "\[Mu]"], 
    SuperscriptBox["T", "\[Nu]\[Rho]"]}], TraditionalForm]],ExpressionUUID->
  "fb84cce4-ea72-45c2-8eb6-ff6c5fe094f1"]
}], "Subsection",
 CellChangeTimes->{{3.9073350994486914`*^9, 3.90733515350656*^9}, {
  3.9073392889761763`*^9, 
  3.9073392899902897`*^9}},ExpressionUUID->"67e43d13-38da-4471-9854-\
3a8016e9d210"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CovD2Up", "[", "T_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"x", "[", 
        RowBox[{"[", "\[Mu]", "]"}], "]"}]], 
      RowBox[{"T", "[", 
       RowBox[{"[", 
        RowBox[{"\[Nu]", ",", "\[Rho]r"}], "]"}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"[", 
           RowBox[{"\[Nu]", ",", "\[Mu]", ",", "\[Sigma]"}], "]"}], "]"}], "*", 
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"\[Sigma]", ",", "\[Rho]r"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"[", 
           RowBox[{"\[Rho]r", ",", "\[Mu]", ",", "\[Sigma]"}], "]"}], "]"}], "*", 
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Rho]r", ",", "1", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907335175394714*^9, 3.907335191412489*^9}, {
   3.907335317732568*^9, 3.907335381557913*^9}, {3.9073354277634478`*^9, 
   3.907335469184814*^9}, {3.9073357240147448`*^9, 3.907335725160384*^9}, {
   3.90733675203695*^9, 3.907336757534664*^9}, {3.951401493746008*^9, 
   3.951401493747819*^9}, {3.9541632548992662`*^9, 3.954163258897759*^9}, 
   3.954947970108585*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"1dc7c82e-417c-4393-9799-f55cb5967de7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Covariant Derivative ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Del]", "\[Mu]"], 
    SubscriptBox["T", "\[Nu]\[Rho]"]}], TraditionalForm]],ExpressionUUID->
  "62b25ae3-d41e-42fe-8c0e-bf7e4d1268e8"]
}], "Subsection",
 CellChangeTimes->{{3.9073350994486914`*^9, 3.90733515350656*^9}, {
  3.9073392889761763`*^9, 3.9073392899902897`*^9}, {3.907694445755773*^9, 
  3.9076944520448003`*^9}},ExpressionUUID->"86be3688-0c6b-4564-a376-\
0ff9aba0fb6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CovD2Down", "[", "T_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"x", "[", 
        RowBox[{"[", "\[Mu]", "]"}], "]"}]], 
      RowBox[{"T", "[", 
       RowBox[{"[", 
        RowBox[{"\[Nu]", ",", "\[Rho]r"}], "]"}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"[", 
            RowBox[{"\[Sigma]", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}], 
         "*", 
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"\[Sigma]", ",", "\[Rho]r"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"[", 
           RowBox[{"\[Sigma]", ",", "\[Mu]", ",", "\[Rho]r"}], "]"}], "]"}], "*", 
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Rho]r", ",", "1", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907335175394714*^9, 3.907335191412489*^9}, {
   3.907335317732568*^9, 3.907335381557913*^9}, {3.9073354277634478`*^9, 
   3.907335469184814*^9}, {3.9073357240147448`*^9, 3.907335725160384*^9}, {
   3.90733675203695*^9, 3.907336757534664*^9}, {3.907694427969124*^9, 
   3.907694458010742*^9}, {3.907694557799005*^9, 3.907694563590416*^9}, {
   3.907694620960763*^9, 3.907694651248555*^9}, {3.951401493748973*^9, 
   3.951401493750776*^9}, {3.954163262146325*^9, 3.954163264803852*^9}, 
   3.954947964816884*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"b9c65d38-1364-486a-9e94-edec16ed0acd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Box Operator (Scalar)", "Subsection",
 CellChangeTimes->{{3.914596158301502*^9, 3.914596206796963*^9}, {
  3.917691503745179*^9, 
  3.917691505171161*^9}},ExpressionUUID->"6cecf57f-769a-4adf-8c99-\
73b73dbeff77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"box", "[", "T_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CovD1Up", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Inverse", "[", "g", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], "*", 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "[", 
              RowBox[{"[", "\[Nu]", "]"}], "]"}]], "T"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"\[Rho]r", ",", "\[Rho]r"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Rho]r", ",", "1", ",", "d"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.914596209347816*^9, 3.914596218594848*^9}, {
  3.9145963023221045`*^9, 3.9145963137952566`*^9}, {3.9176915134310055`*^9, 
  3.9176915178708096`*^9}, {3.951401493751807*^9, 3.951401493752861*^9}, {
  3.954163272337583*^9, 3.9541632751750813`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"acf208b7-4e37-4c01-9dba-df2772e88656"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tortoise Coordinate", "Subsection",
 CellChangeTimes->{{3.914934863477793*^9, 
  3.914934866216255*^9}},ExpressionUUID->"9eb03c2e-cd8e-4a44-aaf1-\
f4d5300b532a"],

Cell[TextData[{
 "Tortoise coordinate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "*"], TraditionalForm]],ExpressionUUID->
  "bee71890-c5e8-4fd5-a4bf-58bb02a9c9b8"],
 " defined by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["dr", "*"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "\[CapitalDelta]"], "dr"}]}], 
   TraditionalForm]],ExpressionUUID->"188471c5-721f-44b2-9efe-245a64029b64"],
 ", so\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["d", "dr"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["a", "2"]}], "\[CapitalDelta]"], 
     FractionBox["d", 
      SubscriptBox["dr", "*"]]}]}], TraditionalForm]],ExpressionUUID->
  "ed4380d8-024d-407c-b6f2-47ca0640c337"]
}], "Text",
 CellChangeTimes->{{3.972750426962599*^9, 3.972750462203928*^9}, {
   3.9727504981620693`*^9, 3.972750541560306*^9}, 
   3.972750571699547*^9},ExpressionUUID->"d9a7d6c5-50ac-4a20-be82-\
2a779c3ad474"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h2Rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       RowBox[{"h", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "->", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}], 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "rst"], 
        RowBox[{"h", "[", 
         RowBox[{"t", ",", "rst"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"r", ",", "r"}]], 
       RowBox[{"h", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "r"}], 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], 
           SuperscriptBox[
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}], "2"]]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["h", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "rst"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["h", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "rst"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}], "2"]]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1Rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", "r", "]"}], "->", 
      RowBox[{"h", "[", "rst", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       RowBox[{"h", "[", "r", "]"}]}], "->", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["a", "2"]}], ")"}], 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "rst"], 
        RowBox[{"h", "[", "rst", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", 
        RowBox[{"r", ",", "r"}]], 
       RowBox[{"h", "[", "r", "]"}]}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "\[Prime]",
          MultilineFunction->None], "[", "rst", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "r"}], 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], 
           SuperscriptBox[
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}], "2"]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["h", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "rst", "]"}]}], 
        SuperscriptBox[
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}], "2"]]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uName", "=", 
   RowBox[{"{", 
    RowBox[{"u1", ",", "u2", ",", "u3", ",", "u4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RName", "=", 
   RowBox[{"{", 
    RowBox[{
    "R", ",", "\[Psi]", ",", "R1", ",", "R2", ",", "R3", ",", "R4", ",", 
     "\[Psi]1", ",", "\[Psi]2", ",", "\[Psi]3", ",", "\[Psi]4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rstRep", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"h2Rep", "/.", 
       RowBox[{"{", 
        RowBox[{"h", "->", 
         RowBox[{"uName", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "uName", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rstRep", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"rstRep", ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"h1Rep", "/.", 
         RowBox[{"{", 
          RowBox[{"h", "->", 
           RowBox[{"RName", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "RName", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914934787606665*^9, 3.914934802184871*^9}, {
   3.9149348348651543`*^9, 3.9149349152546926`*^9}, {3.914935209595354*^9, 
   3.914935247755179*^9}, {3.9149352827431617`*^9, 3.914935296598781*^9}, {
   3.914935329215372*^9, 3.914935478422775*^9}, {3.914935560375886*^9, 
   3.914935573848313*^9}, 3.914949382380181*^9, {3.9149495790100737`*^9, 
   3.9149495793178463`*^9}, 3.9149497493158665`*^9, {3.914949822719209*^9, 
   3.9149498227818766`*^9}, {3.914949892575148*^9, 3.9149498965663443`*^9}, {
   3.914950009814689*^9, 3.9149500104700913`*^9}, {3.914950309562868*^9, 
   3.914950328608726*^9}, {3.9149503817100277`*^9, 3.914950395446787*^9}, {
   3.9149505528581934`*^9, 3.914950553448511*^9}, {3.929618976563904*^9, 
   3.929618979404762*^9}, {3.929619267448173*^9, 3.929619370925157*^9}, {
   3.92961940230516*^9, 3.929619411697304*^9}, {3.94007520127677*^9, 
   3.940075205868275*^9}, {3.972750599225453*^9, 3.972750621040831*^9}, {
   3.972750680156303*^9, 3.97275068327361*^9}, 3.9727514501025753`*^9, 
   3.9727515662902412`*^9, {3.972751597124434*^9, 3.972751619298955*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"d9a7a1b8-ec3e-4960-9ae0-30043b72a23a"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "->", 
    RowBox[{
     SubscriptBox["r", "*"], " ", "Conversion"}]}], TraditionalForm]],
  ExpressionUUID->"a08ee9ea-61bb-4d32-8025-70bfab7cf1d1"],
 " (messy)"
}], "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9173670825774*^9, 3.917367109094049*^9}, {
  3.917367610104046*^9, 3.9173676125061555`*^9}, {3.917367877467442*^9, 
  3.917367882435435*^9}, {3.939834292387659*^9, 
  3.93983429332792*^9}},ExpressionUUID->"d08397a3-63ec-4e9e-a4a0-\
52dcb6d64f5f"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "->", 
    SubscriptBox["r", "*"]}], TraditionalForm]],ExpressionUUID->
  "c1c118a8-e22f-4f5f-8ab2-e5fc933fb138"],
 " conversion works ok, but currently can\[CloseCurlyQuote]t go easily back \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["r", "*"], "->", "r"}], TraditionalForm]],ExpressionUUID->
  "017b232f-3ef1-4e99-a17f-4ed314fe4ef6"]
}], "Text",
 CellChangeTimes->{{3.977589002878587*^9, 
  3.9775890229955387`*^9}},ExpressionUUID->"1bc7f66f-3b18-43e9-a0bc-\
768edf66c0ad"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"rr", ",", "rrst", ",", "M", ",", "a", ",", "r", ",", "rst"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "M", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], "]"}], ">", "0"}], ",", 
     RowBox[{"M", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"r", ">", 
      RowBox[{"2", "M"}]}], ",", 
     RowBox[{"0", "<", "a", "<", "M"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rstInt", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], 
       RowBox[{"\[CapitalDelta]", "[", "r", "]"}]], "/.", "funcReps"}], ",", 
     "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rrst", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "rstInt", "]"}], "//", "Simplify"}], "//", 
    "Evaluate"}]}], "   ", 
  RowBox[{"(*", 
   RowBox[{"This", " ", 
    RowBox[{"one", "'"}], "s", " ", "workin", " ", "ok", " ", "for", " ", 
    "Kerr"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rr", "[", 
   RowBox[{"rst_", ",", "aa_", ",", "MM_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"rr", "[", "rstt", "]"}], "/.", 
    RowBox[{
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rr", "'"}], "[", "rstt", "]"}], "==", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["a", "2"]}], ")"}]], "/.", "funcReps"}], "/.", 
             RowBox[{"{", 
              RowBox[{"r", "->", 
               RowBox[{"rr", "[", "rstt", "]"}]}], "}"}]}], ")"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"rr", "[", 
             RowBox[{"rrst", "[", 
              RowBox[{
               RowBox[{"2", "rp"}], "/.", "rpmReps"}], "]"}], "]"}], "==", 
            RowBox[{"2", "rp"}]}], "/.", "rpmReps"}]}], " ", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"BC", ":", " ", 
            RowBox[{"Matching", " ", "r", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["r", "*"], 
               RowBox[{"(", 
                RowBox[{"2", 
                 SubscriptBox["r", "+"]}], ")"}]}], ")"}]}]}], "=", 
           RowBox[{"2", 
            SubscriptBox["r", "+"]}]}], "*)"}], "\[IndentingNewLine]", "}"}], 
        "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "->", "aa"}], ",", 
          RowBox[{"M", "->", "MM"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"rr", "[", "rstt", "]"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"rstt", ",", 
          RowBox[{
           RowBox[{"-", "500"}], "M"}], ",", 
          RowBox[{"10000", "M"}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "->", "aa"}], ",", 
          RowBox[{"M", "->", "MM"}]}], "}"}]}]}], " ", 
      RowBox[{"(*", 
       RowBox[{
       "Adjust", " ", "solve", " ", "range", " ", "as", " ", "needed"}], 
       "*)"}], "\[IndentingNewLine]", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"rstt", "->", "rst"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.972751721199491*^9, 3.9727517633306923`*^9}, {
   3.972751828989316*^9, 3.972751838914044*^9}, {3.972752160751459*^9, 
   3.972752160971195*^9}, {3.9727524641038227`*^9, 3.97275249901225*^9}, {
   3.972753794921607*^9, 3.972753905581059*^9}, 3.972753949421213*^9, {
   3.974391998709159*^9, 3.9743920030411777`*^9}, {3.974392102268742*^9, 
   3.9743921327812233`*^9}, {3.974465241822508*^9, 3.974465306422703*^9}, {
   3.97446533784225*^9, 3.974465355793586*^9}, {3.974465617693404*^9, 
   3.9744656380808496`*^9}, {3.977588552689206*^9, 3.977588558367215*^9}, {
   3.977588619803762*^9, 3.977588627015572*^9}, {3.977590490471946*^9, 
   3.977590515522111*^9}, 3.978610465116145*^9, {3.9786228760582447`*^9, 
   3.9786228782569237`*^9}, {3.9786998849418097`*^9, 3.9786998891906023`*^9}},
 
 CellLabel->"In[23]:=",ExpressionUUID->"b430eb35-604f-470f-848c-190e3b799ecb"],

Cell["Seems to sorta kinda work", "Text",
 CellChangeTimes->{{3.977590705104681*^9, 
  3.977590723807116*^9}},ExpressionUUID->"1789b8d4-4b17-48a0-9d70-\
2939437c7b18"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["LFKKS Ansatz", "Section",
 CellChangeTimes->{{3.917026751621755*^9, 3.917026758821357*^9}, 
   3.9945220324201517`*^9},ExpressionUUID->"080f70ee-862c-4958-aea9-\
baa5e7d039f3"],

Cell[CellGroupData[{

Cell["Principal Tensor", "Subsection",
 CellChangeTimes->{{3.922957190372716*^9, 
  3.922957192207423*^9}},ExpressionUUID->"a65f01a8-3325-49d9-9963-\
580d78281dc7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dt", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dr", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Theta]", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Phi]", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hDown", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"dt", "\[TensorWedge]", "dr"}]}], "+", 
     RowBox[{"a", " ", "r", " ", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}], 
      RowBox[{"dr", "\[TensorWedge]", "d\[Phi]"}]}], "-", 
     RowBox[{"a", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"d\[Theta]", "\[TensorWedge]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "dt"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "d\[Phi]"}]}], ")"}]}]}]}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hUp", "=", 
    RowBox[{
     RowBox[{"gInv", ".", "hDown", ".", "gInv"}], "//", "Simplify"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"hDown", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.922900896797386*^9, 3.922900897667077*^9}, {
  3.922912264272594*^9, 3.922912301096718*^9}, {3.922912398733499*^9, 
  3.922912532192151*^9}, {3.922912689781185*^9, 3.922912696771047*^9}, {
  3.922957164045963*^9, 3.922957183888243*^9}, {3.922957337897014*^9, 
  3.922957380155671*^9}, {3.922957534488039*^9, 3.922957718042629*^9}, {
  3.9241056448296475`*^9, 3.9241056682842865`*^9}, {3.926685645220333*^9, 
  3.92668565371002*^9}, {3.926685685172308*^9, 3.926685876396033*^9}, {
  3.926685914696034*^9, 3.926685916263753*^9}, {3.972660438401104*^9, 
  3.972660441666019*^9}, {3.972660895684966*^9, 3.9726608985406017`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"068b6789-8d13-4201-be3c-4a4c3dccef33"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "r", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "0"},
     {
      RowBox[{"-", "r"}], "0", "0", 
      RowBox[{"a", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "a"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "-", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", "a"}], " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], "-", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
    SymmetrizedArray[
     StructuredArray`StructuredData[{4, 
      4}, {{{1, 2} -> $CellContext`r, {1, 3} -> $CellContext`a^2 
         Cos[$CellContext`\[Theta]] Sin[$CellContext`\[Theta]], {2, 
         4} -> $CellContext`a $CellContext`r Sin[$CellContext`\[Theta]]^2, {3,
          4} -> -$CellContext`a (-$CellContext`a^2 - $CellContext`r^2) 
         Cos[$CellContext`\[Theta]] Sin[$CellContext`\[Theta]]}, 
       Antisymmetric[{1, 2}]}]]]]]], "Output",
 CellChangeTimes->{
  3.924105668566466*^9, 3.92410723266943*^9, 3.924108108316501*^9, 
   3.9241081533860507`*^9, 3.924179855151433*^9, 3.9241798902235317`*^9, 
   3.9241819420639052`*^9, 3.924344899614759*^9, 3.924688503010784*^9, 
   3.924861631280257*^9, 3.925211382939636*^9, 3.925316254650595*^9, 
   3.925486436210315*^9, 3.925828626269389*^9, 3.925898280831624*^9, 
   3.925898604467196*^9, 3.92600161071732*^9, 3.926001719365748*^9, 
   3.926171725162959*^9, 3.926430311900227*^9, 3.926685878039583*^9, 
   3.926685916520913*^9, 3.927804731566669*^9, 3.92780696991407*^9, 
   3.927893324767275*^9, {3.927985172204948*^9, 3.927985193101379*^9}, 
   3.9282380631995893`*^9, 3.9282442212104893`*^9, 3.928315280407658*^9, 
   3.929460605055066*^9, 3.966089745574649*^9, 3.966091969603238*^9, 
   3.966444310795617*^9, 3.9666059401534986`*^9, 3.967906120357298*^9, 
   3.968166489308608*^9, 3.968426589031295*^9, 3.968429639994773*^9, 
   3.972044558148362*^9, 3.9721415016494493`*^9, 3.972399635620533*^9, 
   3.9724105092093487`*^9, 3.972660351558264*^9, 3.972660460373373*^9, 
   3.972660899580935*^9, 3.972661138919261*^9, 3.972665135322275*^9, 
   3.972665183563878*^9, 3.972665230985035*^9, 3.972665432252664*^9, 
   3.972665946045426*^9, 3.9726665971366253`*^9, 3.972666867025556*^9, 
   3.972668336861672*^9, 3.9727325972985907`*^9, 3.972736475759264*^9, 
   3.9727468706195707`*^9, 3.972747126550598*^9, 3.9727475960079*^9, 
   3.973691104787648*^9, 3.974381918380416*^9, 3.977497949033037*^9, 
   3.9775037582796993`*^9, 3.9775803935328903`*^9, 3.978610739215201*^9, 
   3.978699957557816*^9, 3.979230495452096*^9, 3.979652453381876*^9, 
   3.979754667304411*^9, 3.979833130316887*^9, 3.979833785527824*^9, 
   3.9798351259128847`*^9, 3.983547961308988*^9, 3.9835515254346533`*^9, 
   3.983631351832353*^9, 3.983633790927125*^9, 3.98363386020786*^9, 
   3.983634217448412*^9, 3.9836382949138517`*^9, 3.9838739140664473`*^9, 
   3.983877774477273*^9, 3.983878280462323*^9, 3.9838842959541063`*^9, 
   3.9838866187924223`*^9, 3.983963273925152*^9, 3.984224317422525*^9, 
   3.984758248702962*^9, 3.9847629480608377`*^9, 3.9850922759690037`*^9, 
   3.9850952412857237`*^9, 3.985095611259211*^9, 3.985098862080353*^9, 
   3.985102481799583*^9, 3.985172910095829*^9, 3.985343863758181*^9, 
   3.9854479147770023`*^9, 3.987250947391171*^9, 3.988637102707913*^9, 
   3.9894180033201*^9, 3.989932615795619*^9, 3.990197432685794*^9, 
   3.990201112988096*^9, 3.990269820784009*^9, 3.990537684357972*^9, 
   3.991848592721405*^9, 3.993714373961564*^9, 3.9937164927456017`*^9},
 CellLabel->
  "Out[34]//MatrixForm=",ExpressionUUID->"600aeb18-56e0-48d3-b353-\
526e755312c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking expression", "Subsubsection",
 CellChangeTimes->{{3.972660800291688*^9, 
  3.9726608225529833`*^9}},ExpressionUUID->"ab98e3ad-270c-4ed5-98bc-\
d5d7542ba070"],

Cell[TextData[{
 "Should have ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Del]", "\[Rho]"], 
      SuperscriptBox["h", "\[Rho]\[Mu]"]}], "-", 
     RowBox[{"3", 
      SuperscriptBox["t", "\[Mu]"]}]}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"842ef1c7-9965-4b0f-b6b9-e592e7f0e88c"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["t", "\[Mu]"], 
     SubscriptBox["\[PartialD]", "\[Mu]"]}], "=", 
    FractionBox["d", "dt"]}], TraditionalForm]],ExpressionUUID->
  "8043cd4f-1c16-41cb-ade5-f5e7b2435879"]
}], "Text",
 CellChangeTimes->{{3.972660824924446*^9, 
  3.972660862689931*^9}},ExpressionUUID->"5f92319d-ca42-4134-886b-\
68136bd65f21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"CovD2Up", "[", "hUp", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"\[Sigma]", ",", "\[Sigma]", ",", "\[Mu]"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}]}], "]"}], "-", 
     RowBox[{"3", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}]}], "/.", 
    "funcReps"}], "/.", "funcReps"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9726605062187853`*^9, 3.972660559107044*^9}, {
  3.9726607196189137`*^9, 3.9726607916968517`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"0f12cdf8-e590-4638-a435-7d7d1f4df929"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9726607452244368`*^9, 3.972660792693941*^9}, {
   3.972660885530479*^9, 3.972660904653295*^9}, 3.972661139600383*^9, 
   3.9726637233997383`*^9, 3.972665136013748*^9, 3.972665184248554*^9, 
   3.972665231667658*^9, 3.972665432935197*^9, 3.97266594672571*^9, 
   3.972666597823443*^9, 3.97266686772404*^9, 3.972668337552041*^9, 
   3.972732597961443*^9, 3.972736476446826*^9, 3.972746871296523*^9, 
   3.972747127235557*^9, 3.9727475966882963`*^9, 3.973691105487527*^9, 
   3.974381919061407*^9, 3.97749794973955*^9, 3.9775037589760733`*^9, 
   3.977580394246316*^9, 3.978610739891923*^9, 3.9786999582440968`*^9, 
   3.979230497414236*^9, 3.9796524540650043`*^9, 3.979754667996636*^9, 
   3.979833131012217*^9, 3.979833786211197*^9, 3.979835126601548*^9, 
   3.9835479619880877`*^9, 3.983551526115664*^9, 3.983631352515954*^9, 
   3.9836337916267023`*^9, 3.983633860905192*^9, 3.983634218131816*^9, 
   3.9836382955996313`*^9, 3.9838739147540503`*^9, 3.983877775159224*^9, 
   3.983878281148435*^9, 3.983884296631761*^9, 3.9838866194772367`*^9, 
   3.9839632746116533`*^9, 3.984224318102315*^9, 3.9847582493927517`*^9, 
   3.984762948737072*^9, 3.985092276655243*^9, 3.985095241975288*^9, 
   3.9850956119459667`*^9, 3.985098862748692*^9, 3.985102482488989*^9, 
   3.985172910775269*^9, 3.985343864451997*^9, 3.985447915462488*^9, 
   3.9872509480758266`*^9, 3.988637103390808*^9, 3.989418004007597*^9, 
   3.989932616478566*^9, 3.990197433362989*^9, 3.990201113684786*^9, 
   3.990269821445814*^9, 3.990537685046*^9, 3.991848593415797*^9, 
   3.993714374663677*^9, 3.993716493441333*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"ed606897-6985-4b8e-a644-4a3c04bcf1d4"]
}, Open  ]],

Cell["Cool!", "Text",
 CellChangeTimes->{{3.97266087946115*^9, 
  3.972660883671364*^9}},ExpressionUUID->"f5433567-0475-427a-9bc8-\
9380c917172f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polarization tensor from equation", "Subsection",
 CellChangeTimes->{{3.972661230650442*^9, 
  3.972661236882949*^9}},ExpressionUUID->"287e9f38-5265-43cb-9df3-\
0eb182a9c661"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["B", "\[Mu]\[Rho]"], "(", 
    RowBox[{
     SubscriptBox["g", "\[Rho]\[Nu]"], "+", 
     RowBox[{"i", " ", "\[Lambda]", " ", 
      SubscriptBox["h", "\[Rho]\[Nu]"]}]}], ")"}], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Delta]", "\[Mu]"], "\[Nu]"], " ", "->", " ", 
     SuperscriptBox["B", "\[Mu]\[Nu]"]}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "+", 
         RowBox[{"i", " ", "\[Lambda]", " ", "h"}]}], ")"}], 
       RowBox[{"-", "1"}]], ")"}], "\[Mu]\[Nu]"]}]}], 
  TraditionalForm]],ExpressionUUID->"3a8a9a38-f4eb-4262-828a-9333d0d25866"]], \
"Text",
 CellChangeTimes->{{3.972661580348823*^9, 
  3.972661691800002*^9}},ExpressionUUID->"ca172459-d138-4ec7-a5b7-\
626f7b448154"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BUpTest", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"g", "+", 
         RowBox[{"I", " ", "\[Lambda]", " ", "hDown"}]}], "]"}], "/.", 
       "funcReps"}], "/.", "funcReps"}], "/.", "funcReps"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972661239867813*^9, 3.972661324036763*^9}, {
  3.972663713145632*^9, 3.97266371701935*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0b719f3f-67ad-402c-bc0c-21d67bf783cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Null Tetrad", "Subsection",
 CellChangeTimes->{{3.917026776337942*^9, 
  3.917026778087459*^9}},ExpressionUUID->"1165f77c-0306-47a2-add5-\
78b32734f9d1"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"\[CapitalDelta]", ",", "\[CapitalSigma]", ",", "a"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}], "/", 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], ",", "1", ",", "0", ",", 
     RowBox[{"a", "/", 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"a", "^", "2"}]}], ")"}]}], "/", 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], ",", "1", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "a"}], "/", 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"I", " ", "a", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0", ",", "1", ",", 
     RowBox[{"I", " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], " ", "a", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0", ",", "1", ",", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.917026790244499*^9, 3.917026815991715*^9}, {
   3.917026901994315*^9, 3.917027001190631*^9}, {3.920629592780695*^9, 
   3.920629615406648*^9}, {3.922202278298396*^9, 3.9222022797860785`*^9}, {
   3.922202320981857*^9, 3.922202321758984*^9}, {3.922202391211535*^9, 
   3.922202392385851*^9}, {3.922203372220928*^9, 3.9222033726299024`*^9}, 
   3.9222062212591105`*^9, {3.92667887123657*^9, 3.926678904607061*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"30691e95-7a2c-4c4f-b68d-3ee2e334ff01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Polarization Tensor ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["B", "\[Mu]\[Nu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c2929da1-b896-4ddb-ac87-90bdb2ed28e6"]
}], "Subsection",
 CellChangeTimes->{{3.917027021002717*^9, 3.917027023910988*^9}, {
  3.9937143256445312`*^9, 
  3.993714328345098*^9}},ExpressionUUID->"58b4e4c5-5d6b-4334-8f0d-\
c0961d9cc66a"],

Cell[TextData[{
 "Taken from Eq. (35) of https://arxiv.org/pdf/1906.04808\nNote: \
\[CapitalSigma] in Dolan (19) is what we call ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Rho]", "2"], TraditionalForm]],ExpressionUUID->
  "deea3d56-7fe1-4186-97c3-a5355919c1fe"],
 " in this notebook, and our \[CapitalSigma] is something different"
}], "Text",
 CellChangeTimes->{{3.917348668807352*^9, 3.917348695557553*^9}, {
  3.972663652849519*^9, 3.972663700655431*^9}, {3.97266446340231*^9, 
  3.972664546623023*^9}},ExpressionUUID->"00ab155b-ec5e-4a06-808c-\
bd4638a57643"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"auxReps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"qr", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"#", "^", "2"}], 
          RowBox[{"\[Lambda]", "^", "2"}]}]}], "&"}], ")"}]}], ",", 
     RowBox[{"q\[Theta]", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], 
          SuperscriptBox["\[Lambda]", "2"], 
          SuperscriptBox[
           RowBox[{"Cos", "[", "#", "]"}], "2"]}]}], "&"}], ")"}]}], ",", 
     RowBox[{"\[Sigma]", "->", 
      RowBox[{"\[Omega]", "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["\[Lambda]", "2"], 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          RowBox[{"a", " ", "\[Omega]"}]}], ")"}]}]}]}], ",", 
     RowBox[{"\[CapitalLambda]", "->", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Mu]m", "2"], 
        SuperscriptBox["\[Lambda]", "2"]], "-", 
       FractionBox["\[Sigma]", "\[Lambda]"], "+", 
       RowBox[{"2", "a", " ", "\[Omega]", " ", "m"}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], 
        SuperscriptBox["\[Omega]", "2"]}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BUp", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"\[Rho]Met", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"lp", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}], "*", 
            RowBox[{"lm", "[", 
             RowBox[{"[", "\[Nu]", "]"}], "]"}]}], 
           RowBox[{"1", "-", 
            RowBox[{"I", " ", "\[Lambda]", " ", "r"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"lm", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}], "*", 
            RowBox[{"lp", "[", 
             RowBox[{"[", "\[Nu]", "]"}], "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"I", " ", "\[Lambda]", " ", "r"}]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"\[Rho]Met", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"mp", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}], "*", 
            RowBox[{"mm", "[", 
             RowBox[{"[", "\[Nu]", "]"}], "]"}]}], 
           RowBox[{"1", "-", 
            RowBox[{"a", " ", "\[Lambda]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"mm", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}], "*", 
            RowBox[{"mp", "[", 
             RowBox[{"[", "\[Nu]", "]"}], "]"}]}], 
           RowBox[{"1", "+", 
            RowBox[{"a", " ", "\[Lambda]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BUp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"BUp", "//", "Simplify"}], ")"}], "/.", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], 
           RowBox[{"\[Lambda]", "^", "2"}]}]}], "->", 
         RowBox[{"qr", "[", "r", "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], "->", 
         RowBox[{"-", 
          RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"r", " ", "\[Lambda]"}]}], "->", 
         RowBox[{
          RowBox[{"qr", "[", "r", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", 
            RowBox[{"r", " ", "\[Lambda]"}]}], ")"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"a", " ", "\[Lambda]", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "\[Lambda]", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "->", 
         RowBox[{
          RowBox[{"qr", "[", "r", "]"}], "-", "1"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], " ", "->", 
         RowBox[{"1", "-", 
          RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], " ", "->", 
         RowBox[{
          RowBox[{"a", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]}], ")"}]}]}]}], 
       "\[IndentingNewLine]", "}"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"BUp", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.917027045017462*^9, 3.9170272977965455`*^9}, {
   3.9173486181855483`*^9, 3.917348631778375*^9}, {3.920629521283841*^9, 
   3.920629588659129*^9}, {3.92220241646321*^9, 3.922202418375562*^9}, 
   3.922203394505548*^9, {3.922205038256652*^9, 3.922205051893928*^9}, {
   3.924107213329893*^9, 3.924107213867694*^9}, {3.924108094630697*^9, 
   3.924108094982709*^9}, {3.924108145462631*^9, 3.9241081501095243`*^9}, {
   3.92667888357716*^9, 3.926678883878632*^9}, 3.926678920130279*^9, {
   3.92668228010022*^9, 3.926682322039065*^9}, {3.926682639348798*^9, 
   3.926682641090646*^9}, {3.926685953093077*^9, 3.926685953853093*^9}, 
   3.927804868540164*^9, 3.927805490983031*^9, {3.927805606427588*^9, 
   3.927805628730276*^9}, {3.927805704817627*^9, 3.927805768435677*^9}, {
   3.927805860464554*^9, 3.927805874958872*^9}, {3.927806775681042*^9, 
   3.927806819284541*^9}, {3.927806902719396*^9, 3.927806903262505*^9}, {
   3.966089695203032*^9, 3.966089709705534*^9}, {3.966089786237118*^9, 
   3.9660898200933723`*^9}, {3.966089907045066*^9, 3.9660899072987337`*^9}, 
   3.9660899445643883`*^9, {3.972650244171462*^9, 3.972650316470866*^9}, {
   3.972650412648705*^9, 3.972650468877936*^9}, {3.972662033390259*^9, 
   3.972662042298748*^9}, {3.9726620983383217`*^9, 3.972662111701936*^9}, {
   3.972662304807328*^9, 3.972662331150807*^9}, {3.9726623680681877`*^9, 
   3.972662412360486*^9}, 3.972663590151742*^9, {3.972663812777609*^9, 
   3.972663826080461*^9}, {3.9726644369895573`*^9, 3.972664451507039*^9}, {
   3.972669072356205*^9, 3.9726690995899963`*^9}, {3.977499071728777*^9, 
   3.9774990939807053`*^9}, {3.977500927659464*^9, 3.977500970390243*^9}, {
   3.977501028420381*^9, 3.977501028589756*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"4dffd08b-2729-490a-a742-b04f13ae929b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"]}], " ", 
         RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"qr", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]}], 
       RowBox[{
        RowBox[{"qr", "[", "r", "]"}], " ", 
        RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", "\[Lambda]"}], 
       RowBox[{
        RowBox[{"qr", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"qr", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"qr", "[", "r", "]"}], " ", 
        RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{
         RowBox[{"qr", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]]}], 
      FractionBox[
       RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
       RowBox[{
        RowBox[{"qr", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "a", " ", "r", " ", "\[Lambda]"}], 
        RowBox[{
         RowBox[{"qr", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["a", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]]}], "0", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Lambda]", " ", 
         RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Rho]Met", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]]}]},
     {
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"qr", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"qr", "[", "r", "]"}], " ", 
        RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "a", " ", "r", " ", "\[Lambda]"}], 
       RowBox[{
        RowBox[{"qr", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Lambda]", " ", 
        RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Rho]Met", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]], 
      FractionBox[
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], 
         RowBox[{"q\[Theta]", "[", "\[Theta]", "]"}]], "-", 
        FractionBox[
         SuperscriptBox["a", "2"], 
         RowBox[{
          RowBox[{"qr", "[", "r", "]"}], " ", 
          RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]]}], 
       SuperscriptBox[
        RowBox[{"\[Rho]Met", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.924108099547208*^9, {3.92410814762618*^9, 3.9241081504646025`*^9}, 
   3.92417985511938*^9, 3.9241798901708*^9, 3.924181942025313*^9, 
   3.9243448995250435`*^9, 3.924688502955192*^9, 3.924861631227249*^9, 
   3.925211382895671*^9, 3.925316254627438*^9, 3.92548643616943*^9, 
   3.925828626261742*^9, 3.925898280823838*^9, 3.925898604463555*^9, 
   3.926001610703006*^9, 3.926001719355639*^9, 3.926171725158506*^9, 
   3.926430311891511*^9, 3.92667887793186*^9, {3.926678913594035*^9, 
   3.926678925251859*^9}, 3.926682283340591*^9, 3.926682329270418*^9, 
   3.926682641582984*^9, 3.927804731548037*^9, 3.9278048328107853`*^9, 
   3.9278048700551243`*^9, 3.927805493425545*^9, {3.927805608299242*^9, 
   3.927805631971077*^9}, {3.927805725222107*^9, 3.927805769137857*^9}, 
   3.9278058776275806`*^9, {3.927806790539109*^9, 3.927806820147189*^9}, 
   3.927806903702018*^9, 3.927893324746931*^9, {3.927985172144257*^9, 
   3.92798519308809*^9}, 3.928238063190083*^9, 3.928244221185135*^9, 
   3.92831528039732*^9, 3.929460605026251*^9, {3.9660896900304403`*^9, 
   3.9660897110253963`*^9}, {3.9660899424032927`*^9, 3.96608994482232*^9}, 
   3.966091969574835*^9, 3.9664443107750893`*^9, 3.9666059401283007`*^9, 
   3.967906120333617*^9, 3.968166489284004*^9, 3.968426589007409*^9, 
   3.968429639974371*^9, 3.972044558120263*^9, 3.972141501627136*^9, 
   3.972399635602284*^9, 3.972410509164442*^9, 3.972650194970997*^9, {
   3.9726502299954147`*^9, 3.972650281401828*^9}, 3.9726503207374077`*^9, {
   3.9726504415502853`*^9, 3.972650469383273*^9}, 3.972660346463358*^9, 
   3.972661344674981*^9, {3.972662400317604*^9, 3.972662412595585*^9}, 
   3.972663592665704*^9, {3.972663733206983*^9, 3.9726637524790077`*^9}, 
   3.972663826441141*^9, 3.972664454572391*^9, 3.972664551501668*^9, 
   3.972665137007271*^9, 3.972665185234312*^9, 3.972665232660887*^9, 
   3.972665433897648*^9, 3.9726659476392508`*^9, 3.9726665987460318`*^9, 
   3.972666868706575*^9, 3.972668338511338*^9, 3.9726691008500347`*^9, 
   3.9727325988819838`*^9, 3.972736477379242*^9, 3.972746872246616*^9, 
   3.972747128208798*^9, 3.9727475976578903`*^9, 3.9736911066726027`*^9, 
   3.974381920026443*^9, 3.977497950751205*^9, 3.977499098535838*^9, 
   3.97750097765803*^9, 3.977501041382346*^9, 3.977503759977116*^9, 
   3.977580395257345*^9, 3.9786107408476048`*^9, 3.9786999591987143`*^9, 
   3.979230498349028*^9, 3.97965245502853*^9, 3.979754668955288*^9, 
   3.979833132070891*^9, 3.9798337872120256`*^9, 3.97983512757545*^9, 
   3.983547962998887*^9, 3.983551527087715*^9, 3.983631353466709*^9, 
   3.983633792607527*^9, 3.98363386190511*^9, 3.983634219093588*^9, 
   3.983638296566805*^9, 3.9838739157160482`*^9, 3.983877776119525*^9, 
   3.983878282138467*^9, 3.983884297594887*^9, 3.9838866204726887`*^9, 
   3.983963275591648*^9, 3.9842243190820713`*^9, 3.984758250362121*^9, 
   3.984762949681513*^9, 3.985092277634694*^9, 3.985095242954803*^9, 
   3.9850956129344587`*^9, 3.9850988636863422`*^9, 3.985102483462076*^9, 
   3.985172911790945*^9, 3.9853438654192047`*^9, 3.98544791642535*^9, 
   3.9872509490478897`*^9, 3.988637104362632*^9, 3.989418004966976*^9, 
   3.989932617433119*^9, 3.99019743430872*^9, 3.990201114657091*^9, 
   3.9902698223756437`*^9, 3.990537685993115*^9, 3.991848594400462*^9, 
   3.9937143756628*^9, 3.9937164943665657`*^9},
 CellLabel->
  "Out[45]//MatrixForm=",ExpressionUUID->"48a56937-0ad8-45a7-9f52-\
80afc7bf3731"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Testing the two ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["B", "\[Mu]\[Nu]"], TraditionalForm]],ExpressionUUID->
  "fcccec93-6a88-46d1-8ba6-96b60d8efa6d"],
 "\[CloseCurlyQuote]s are the same"
}], "Subsubsection",
 CellChangeTimes->{{3.9726637751706467`*^9, 
  3.9726637850365458`*^9}},ExpressionUUID->"e962d62a-9606-43e3-8839-\
67cbef0c530c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"BUpTest", "-", "BUp"}], "/.", "auxReps"}], "/.", "funcReps"}], 
    "/.", "funcReps"}], "//", "FullSimplify"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.97266134673761*^9, 3.972661423931614*^9}, {
  3.972663830805525*^9, 3.972663831670396*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"e595908e-c202-4a46-9dc1-7a3d08e60382"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.972661354383977*^9, 3.972661431357465*^9}, {
   3.9726637695190973`*^9, 3.972663786364141*^9}, 3.9726638325976954`*^9, 
   3.972664456906431*^9, 3.972664553981423*^9, 3.972665137085176*^9, 
   3.972665185311336*^9, 3.972665232738505*^9, 3.9726654339746103`*^9, 
   3.9726659477115583`*^9, 3.972666598820107*^9, 3.972666868783877*^9, 
   3.972668338587431*^9, 3.972732598955551*^9, 3.972736477454138*^9, 
   3.972746872322275*^9, 3.972747128284905*^9, 3.972747597734695*^9, 
   3.9736911069095078`*^9, 3.974381920101721*^9, 3.977497950831056*^9, 
   3.9775037600578012`*^9, 3.977580395339652*^9, 3.978610740921842*^9, 
   3.978699959274933*^9, 3.979230498425528*^9, 3.979652455105783*^9, 
   3.979754669032012*^9, 3.979833132151775*^9, 3.9798337872912407`*^9, 
   3.9798351276523952`*^9, 3.983547963076771*^9, 3.9835515271647053`*^9, 
   3.9836313535414*^9, 3.983633792686796*^9, 3.983633861983392*^9, 
   3.983634219169136*^9, 3.9836382966430387`*^9, 3.983873915791873*^9, 
   3.98387777619526*^9, 3.983878282215774*^9, 3.983884297670397*^9, 
   3.983886620549863*^9, 3.9839632756684723`*^9, 3.9842243191584997`*^9, 
   3.984758250438645*^9, 3.98476294975552*^9, 3.985092277712075*^9, 
   3.985095243031375*^9, 3.985095613011478*^9, 3.985098863760909*^9, 
   3.985102483538992*^9, 3.98517291187006*^9, 3.9853438654954348`*^9, 
   3.985447916502059*^9, 3.987250949128684*^9, 3.988637104439144*^9, 
   3.989418005043024*^9, 3.9899326175086813`*^9, 3.990197434384426*^9, 
   3.990201114734042*^9, 3.9902698224494667`*^9, 3.9905376860684547`*^9, 
   3.991848594476203*^9, 3.993714375741371*^9, 3.993716494444187*^9},
 CellLabel->
  "Out[46]//MatrixForm=",ExpressionUUID->"0c58c574-88be-48c4-b0bc-\
34611d901bae"]
}, Open  ]],

Cell["Yay zero!", "Text",
 CellChangeTimes->{{3.972663839669376*^9, 
  3.9726638453673*^9}},ExpressionUUID->"b17cf529-0dfa-4d4d-b695-00de7daa0cec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking if polarization tensor equation satisfied", "Subsection",
 CellChangeTimes->{{3.9241072941991916`*^9, 3.9241073119096994`*^9}, {
  3.926685969967615*^9, 
  3.9266859704670763`*^9}},ExpressionUUID->"a8886f65-4a2d-4c74-a723-\
7587ebc1280f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"BUp", "[", 
             RowBox[{"[", 
              RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Sigma]", ",", "\[Nu]"}], "]"}], "]"}], "+", 
              RowBox[{"I", " ", "\[Lambda]", " ", 
               RowBox[{"hDown", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Sigma]", ",", "\[Nu]"}], "]"}], "]"}]}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Sigma]", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}]}], "]"}], "/.", 
       "auxReps"}], "/.", "funcReps"}], "/.", "funcReps"}], "/.", 
    "funcReps"}], "//", "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.922957195974899*^9, 3.922957210405849*^9}, {
   3.922957303603433*^9, 3.9229573072987137`*^9}, {3.9229573980156755`*^9, 
   3.922957427723822*^9}, {3.9229577710026655`*^9, 3.9229577821963882`*^9}, {
   3.9229578597635393`*^9, 3.922957945724517*^9}, 3.9241056792799497`*^9, {
   3.924105739175758*^9, 3.924105762625538*^9}, {3.924105850195012*^9, 
   3.924105864429293*^9}, {3.924108112419637*^9, 3.9241081268901277`*^9}, {
   3.926685944528111*^9, 3.926686029801742*^9}, {3.926686308103459*^9, 
   3.926686319400917*^9}, {3.966089749667131*^9, 3.966089751897974*^9}, {
   3.966089973214188*^9, 3.966090038826022*^9}, {3.9660919837125397`*^9, 
   3.966092023088373*^9}, {3.97266360912739*^9, 3.972663633199698*^9}, {
   3.972665208179791*^9, 3.9726652087015038`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"f487c980-09ce-485f-bd29-e177bd936a8d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9266860305067*^9, 3.926686319957057*^9, 3.927804731575143*^9, 
   3.927806974555289*^9, 3.927893324778212*^9, {3.927985172210181*^9, 
   3.927985193112995*^9}, 3.928238063208049*^9, 3.928244221221043*^9, 
   3.928315280415714*^9, 3.9294606050653152`*^9, {3.966089978808298*^9, 
   3.966090039113317*^9}, 3.966091969613591*^9, {3.9660920201089783`*^9, 
   3.966092023981968*^9}, 3.9664443114965563`*^9, 3.966605940858831*^9, 
   3.967906121071245*^9, 3.968166490021699*^9, 3.9684265897401876`*^9, 
   3.968429640710979*^9, 3.972044558830894*^9, 3.9721415023624887`*^9, 
   3.972399636320071*^9, 3.972410509918597*^9, {3.972663624423255*^9, 
   3.972663633591786*^9}, 3.9726637913353863`*^9, 3.972664556154879*^9, 
   3.97266514207828*^9, {3.972665204694195*^9, 3.9726652329358253`*^9}, 
   3.972665434168291*^9, 3.972665947898653*^9, 3.972666599007703*^9, 
   3.9726668689793386`*^9, 3.9726683387808733`*^9, 3.972732599140212*^9, 
   3.9727364776459503`*^9, 3.97274687251373*^9, 3.9727471284779053`*^9, 
   3.972747597928835*^9, 3.973691107152706*^9, 3.974381920294484*^9, 
   3.977497951033592*^9, 3.9775037602593727`*^9, 3.9775803955428123`*^9, 
   3.978610741113061*^9, 3.978699959467929*^9, 3.979230498618844*^9, 
   3.979652455297967*^9, 3.979754669225315*^9, 3.979833132360359*^9, 
   3.979833787486784*^9, 3.979835127846511*^9, 3.983547963271462*^9, 
   3.9835515273595057`*^9, 3.983631353734302*^9, 3.983633792882084*^9, 
   3.98363386218436*^9, 3.983634219362029*^9, 3.983638296837553*^9, 
   3.983873915984991*^9, 3.983877776388159*^9, 3.983878282416539*^9, 
   3.983884297863332*^9, 3.9838866207455072`*^9, 3.9839632758656673`*^9, 
   3.9842243193516493`*^9, 3.984758250632786*^9, 3.984762949944989*^9, 
   3.985092277905778*^9, 3.985095243225347*^9, 3.985095613205676*^9, 
   3.985098863951727*^9, 3.9851024837328377`*^9, 3.98517291206561*^9, 
   3.9853438656910553`*^9, 3.985447916695533*^9, 3.987250949321167*^9, 
   3.9886371046313753`*^9, 3.989418005236429*^9, 3.989932617701075*^9, 
   3.9901974345776043`*^9, 3.990201114927368*^9, 3.9902698226370564`*^9, 
   3.990537686256981*^9, 3.991848594669016*^9, 3.993714375938418*^9, 
   3.993716494619788*^9},
 CellLabel->
  "Out[47]//MatrixForm=",ExpressionUUID->"4cf250ad-9fac-4428-9068-\
d66ec2aeefec"]
}, Open  ]],

Cell["Should be identity", "Text",
 CellChangeTimes->{{3.9241072387779884`*^9, 
  3.924107261139073*^9}},ExpressionUUID->"aec45003-4dc9-407c-a786-\
9b1d6576ac5d"],

Cell[CellGroupData[{

Cell["Eigenvalues", "Subsubsection",
 CellChangeTimes->{{3.9252325367347403`*^9, 
  3.925232540331946*^9}},ExpressionUUID->"f5928d74-0a1b-46b1-9041-\
d7ed4ce27703"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Eigenvalues", "[", 
    RowBox[{"gInv", ".", "hDown"}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.925232541782457*^9, 3.925232550291785*^9}, {
   3.925232825985267*^9, 3.9252328288438153`*^9}, {3.925232894973534*^9, 
   3.9252328965962753`*^9}, 3.927807097654471*^9, 3.966605921811574*^9, {
   3.972663852411972*^9, 3.97266387400078*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7a750034-cda6-494b-9c90-c8932591ecb5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Ansatz ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["A", "\[Mu]"], "=", 
    RowBox[{
     SuperscriptBox["B", "\[Mu]\[Nu]"], 
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], "Z"}]}]}], TraditionalForm]],
  ExpressionUUID->"01388c04-398d-4201-aa00-8c97b06956ba"]
}], "Subsection",
 CellChangeTimes->{{3.917027447920831*^9, 3.917027449554498*^9}, {
  3.917027539381336*^9, 
  3.9170275696630116`*^9}},ExpressionUUID->"d1916642-fdb2-4f07-a30f-\
216da3d0dfec"],

Cell[TextData[{
 "Thus, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "\[Mu]"], "=", 
    RowBox[{
     SubscriptBox["g", "\[Mu]\[Rho]"], 
     SuperscriptBox["B", "\[Rho]\[Nu]"], 
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], "Z"}]}]}], TraditionalForm]],
  ExpressionUUID->"ae14065f-3f23-4584-816c-1fa55324fecf"]
}], "Text",
 CellChangeTimes->{{3.9170275796935444`*^9, 3.917027613048066*^9}, 
   3.922367039580215*^9, {3.9726638767578487`*^9, 
   3.972663877684105*^9}},ExpressionUUID->"140f5ca8-097f-48ec-90b1-\
8ce44edf6960"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "At", ",", "Ar", ",", "A\[Theta]", ",", "A\[Phi]", ",", "u1", ",", "u2", ",",
     "u3", ",", "u4", ",", "l", ",", "m"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"At", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"Ar", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"A\[Theta]", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"A\[Phi]", "[", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZRep", "=", 
    RowBox[{"{", 
     RowBox[{"Z", "->", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "[", "#2", "]"}], 
         RowBox[{"S", "[", "#3", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "\[Omega]", " ", "#1"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "m", " ", "#4"}], "]"}]}], "&"}], ")"}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"At", "[", 
      RowBox[{"t_", ",", "r_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], ",", 
     RowBox[{"Ar", "[", 
      RowBox[{"t_", ",", "r_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], ",", 
     RowBox[{"A\[Theta]", "[", 
      RowBox[{"t_", ",", "r_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}], ",", 
     RowBox[{"A\[Phi]", "[", 
      RowBox[{"t_", ",", "r_", ",", "\[Theta]_", ",", "\[Phi]_"}], "]"}]}], 
    "}"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], "]"}], 
           RowBox[{"BUp", "[", 
            RowBox[{"[", 
             RowBox[{"\[Sigma]", ",", "\[Nu]"}], "]"}], "]"}], 
           RowBox[{
            SubscriptBox["\[PartialD]", 
             RowBox[{"x", "[", 
              RowBox[{"[", "\[Nu]", "]"}], "]"}]], 
            RowBox[{"Z", "[", 
             RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], 
             "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", ",", "1", ",", "d"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Nu]", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "1", ",", "d"}], "}"}]}], "]"}], "/.", 
      "ZRep"}], "//", "Simplify"}], "//", "Evaluate"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.907339951853543*^9, 3.90734000566128*^9}, {
   3.9073406354408565`*^9, 3.9073406554873886`*^9}, {3.907340838763424*^9, 
   3.907340850995739*^9}, 3.9073408915512714`*^9, {3.907340925026302*^9, 
   3.907340962595646*^9}, {3.907341024646923*^9, 3.907341127317327*^9}, {
   3.907341436389222*^9, 3.907341445622055*^9}, {3.907341667311943*^9, 
   3.90734174748507*^9}, {3.907341824919809*^9, 3.90734183018274*^9}, {
   3.907342629762983*^9, 3.9073426564636884`*^9}, {3.907342709147465*^9, 
   3.9073427135183263`*^9}, {3.907343553600929*^9, 3.907343577524139*^9}, {
   3.9073440571847806`*^9, 3.907344071593452*^9}, 3.90776975590141*^9, 
   3.907773564717363*^9, {3.910367983703715*^9, 3.91036798456396*^9}, 
   3.910369238731769*^9, 3.9103708527795396`*^9, {3.910371006392405*^9, 
   3.910371007220536*^9}, {3.91037135060258*^9, 3.910371373733381*^9}, {
   3.910371682539107*^9, 3.910371688704356*^9}, {3.9115548176606083`*^9, 
   3.9115548188636675`*^9}, {3.911914869158032*^9, 3.9119148700497103`*^9}, {
   3.911921421822709*^9, 3.9119214320377774`*^9}, 3.911922349093398*^9, 
   3.914604522667168*^9, {3.91631520574894*^9, 3.916315208598285*^9}, {
   3.917027753827861*^9, 3.91702793172711*^9}, {3.9170279645489693`*^9, 
   3.917027966922548*^9}, {3.917028018625746*^9, 3.917028019709199*^9}, {
   3.917347136668631*^9, 3.9173471460099382`*^9}, 3.917347340854636*^9, 
   3.9176919985151443`*^9, {3.91769204228701*^9, 3.9176920434645977`*^9}, {
   3.917975960189412*^9, 3.9179759607603445`*^9}, {3.9222820786320114`*^9, 
   3.9222820840205765`*^9}, {3.922288894631988*^9, 3.9222888978519955`*^9}, {
   3.924107187184208*^9, 3.924107197533213*^9}, {3.9660920800899754`*^9, 
   3.966092083427363*^9}, {3.972664258509821*^9, 3.972664258874179*^9}, {
   3.972664614708962*^9, 3.972664653356327*^9}, {3.972665436513352*^9, 
   3.972665453833633*^9}, 3.972665519835169*^9, {3.9726665556137533`*^9, 
   3.972666567292226*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"eb65f9dd-6b28-42dc-b7fa-5b161d98d71b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Comparing ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "10845450-bd88-49b4-8901-d08654c47d02"],
 " forms ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"s", "=", "0"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "08b8bb15-bd7f-4e72-837f-e63505b3034b"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{"l", "-", "1"}], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "c1dd34b3-63ee-492c-84c2-b24a0e28f304"],
 ")"
}], "Section",
 CellChangeTimes->{{3.989932600231357*^9, 3.989932603262932*^9}, {
  3.990197711305656*^9, 3.990197731617044*^9}, {3.990293896756322*^9, 
  3.990293902904901*^9}, {3.9937144182243423`*^9, 3.9937144240166397`*^9}, {
  3.9937156520543756`*^9, 
  3.993715659712974*^9}},ExpressionUUID->"e5b0b77e-4187-4616-ba0d-\
522dd0cb7dd3"],

Cell[CellGroupData[{

Cell["Solutions for separation constant \[Nu]", "Subsection",
 CellChangeTimes->{{3.989937229303379*^9, 3.9899372369346457`*^9}, {
  3.993714455807514*^9, 
  3.993714460593339*^9}},ExpressionUUID->"861990bf-0ad3-4343-a4f8-\
5ef94cf90a9a"],

Cell["\<\
See angular_eq_solve.nb for derivation
Note: As in other notebook, \[Nu] is renamed to \[Lambda] to avoid confusion \
with spacetime indices\
\>", "Text",
 CellChangeTimes->{{3.993714462478326*^9, 3.9937144793154087`*^9}, {
  3.993715765034442*^9, 
  3.993715789898291*^9}},ExpressionUUID->"0dd35337-873e-4c80-80b2-\
1a4a11e153f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]SolPosm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       FractionBox[
        RowBox[{"l", "-", 
         RowBox[{"a", " ", "\[Mu]m"}], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", "a", " ", "\[Mu]m"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "l"}], "+", 
              RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], "2"]}]]}], 
        RowBox[{"2", " ", "a"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       FractionBox[
        RowBox[{"l", "-", 
         RowBox[{"a", " ", "\[Mu]m"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", "a", " ", "\[Mu]m"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "l"}], "+", 
              RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], "2"]}]]}], 
        RowBox[{"2", " ", "a"}]]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]SolNegm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "l"}], "-", 
         RowBox[{"a", " ", "\[Mu]m"}], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "a", " ", "\[Mu]m"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "+", 
              RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], "2"]}]]}], 
        RowBox[{"2", " ", "a"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "l"}], "-", 
         RowBox[{"a", " ", "\[Mu]m"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "a", " ", "\[Mu]m"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "+", 
              RowBox[{"a", " ", "\[Mu]m"}]}], ")"}], "2"]}]]}], 
        RowBox[{"2", " ", "a"}]]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.989936939776561*^9, 3.989936956381702*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"b4ff96dd-7baa-4f71-bc74-049f89fc673f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LFKKS Solution Setup", "Subsection",
 CellChangeTimes->{{3.9899345204912157`*^9, 3.989934526795035*^9}, 
   3.994522032429206*^9},ExpressionUUID->"3f0cb046-2f2d-450b-b95c-\
617e817b5b84"],

Cell[TextData[{
 "Declaring ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "(", "\[Theta]", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "268b29b8-7060-4c59-805a-54d214d174a3"],
 " solution and parameter choices"
}], "Text",
 CellChangeTimes->{{3.9937145098493643`*^9, 3.993714519157543*^9}, {
  3.993714592710436*^9, 
  3.9937145973702087`*^9}},ExpressionUUID->"5b49ece5-f570-4b61-a015-\
773beee6f40c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]m", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"m", "\[Element]", 
      TemplateBox[{},
       "Integers"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SFunc", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"SphericalHarmonicY", "[", 
   RowBox[{
    RowBox[{"m", "+", "1"}], ",", "m", ",", "\[Theta]", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Nu]Rep", "=", 
    RowBox[{"\[Lambda]SolPosm", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "->", 
      RowBox[{"m", "+", "1"}]}], ",", 
     RowBox[{"\[Omega]", "->", "\[Mu]m"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sin2\[Theta]Rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], "->", 
     RowBox[{"2", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9899272058660583`*^9, 3.9899272173605623`*^9}, 
   3.98993271006431*^9, {3.98993274735246*^9, 3.989932747533741*^9}, {
   3.9899328804330463`*^9, 3.989932905063428*^9}, {3.989934297318878*^9, 
   3.989934323325231*^9}, {3.989935361060606*^9, 3.989935361355599*^9}, {
   3.989935397352439*^9, 3.989935397694738*^9}, 3.9899356152319517`*^9, 
   3.989936990115749*^9, {3.989937536876679*^9, 3.989937541082199*^9}, {
   3.990197540673922*^9, 3.99019757978172*^9}, {3.99019761702028*^9, 
   3.990197650117437*^9}, {3.993714498939197*^9, 3.993714506063869*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b49cf12b-9e43-436b-b623-245b3a76f166"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Raising operator identity", "Subsection",
 CellChangeTimes->{{3.9902011219230633`*^9, 
  3.9902011258534117`*^9}},ExpressionUUID->"351256b2-0b1d-4d5a-a9b0-\
81eee678155e"],

Cell[TextData[{
 "We know raising operator has form and action\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["L", "+"], "=", 
    RowBox[{
     SuperscriptBox["e", "i\[Phi]"], "(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Theta]"], 
       RowBox[{"+", "i"}]}], " ", "cot", " ", "\[Theta]", " ", 
      SubscriptBox["\[PartialD]", "\[Phi]"]}], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c497e63c-d705-4688-af3c-73ea5332805f"],
 "\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["L", "+"], 
     SuperscriptBox[
      SubscriptBox["Y", "l"], "m"]}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "(", 
         RowBox[{"l", "+", "1"}], ")"}], "-", 
        RowBox[{"m", "(", 
         RowBox[{"m", "+", "1"}], ")"}]}], ")"}], 
      RowBox[{"1", "/", "2"}]], 
     SuperscriptBox[
      SubscriptBox["Y", "l"], 
      RowBox[{"m", "+", "1"}]]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f40a1296-c1d0-48c5-9b11-00037ecdd587"],
 "\nThus,"
}], "Text",
 CellChangeTimes->{{3.990201252872698*^9, 3.9902013377277308`*^9}, {
  3.990201431116509*^9, 
  3.990201447502377*^9}},ExpressionUUID->"1a8a9540-7236-4ca3-aae3-\
505b8e0b7c04"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Lp", "[", "Y_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "\[Phi]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[PartialD]", "\[Theta]"], "Y"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}], 
          RowBox[{
           SubscriptBox["\[PartialD]", "\[Phi]"], "Y"}]}]}], ")"}], "\[IndentingNewLine]", 
       RowBox[{"Lp", "[", 
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
        "]"}]}], "-", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"l", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], "-", 
         RowBox[{"m", 
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}]}]}], "]"}], 
       RowBox[{"SphericalHarmonicY", "[", 
        RowBox[{"l", ",", 
         RowBox[{"m", "+", "1"}], ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "->", "7"}], ",", 
       RowBox[{"m", "->", "5"}]}], "}"}]}], "//", "Simplify"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.990201140784501*^9, 3.9902011948480177`*^9}, {
   3.990201343777091*^9, 3.990201426508717*^9}, 3.993714617426795*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"1f07ab72-7198-41a3-ae54-b9829b6c9dc6"],

Cell[TextData[{
 "Cool so that works. \n\nUsing explicit expression for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["Y", "l"], "m"], TraditionalForm]],ExpressionUUID->
  "d1585843-4e0f-41d1-83f2-0359cc328821"],
 ", can derive ladder identities"
}], "Text",
 CellChangeTimes->{{3.9902014501228647`*^9, 3.990201452719777*^9}, {
  3.990280976235323*^9, 3.990281000277504*^9}, {3.993714628624061*^9, 
  3.993714631243965*^9}},ExpressionUUID->"5894ee31-d57d-41d8-a458-\
0c3309685fd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YLaddRep", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"SphericalHarmonicY", "[", 
       RowBox[{
        RowBox[{"m", "+", "1"}], ",", "m", ",", "\[Theta]", ",", "0"}], "]"}],
       "->", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"2", "m"}], "+", "3"}], "]"}], 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"SphericalHarmonicY", "[", 
        RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "0"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SphericalHarmonicY", "[", 
       RowBox[{
        RowBox[{"m", "+", "1"}], ",", 
        RowBox[{"m", "+", "1"}], ",", "\[Theta]", ",", "0"}], "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "+", "2"}], ")"}]], "]"}]}], 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"SphericalHarmonicY", "[", 
        RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "0"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9902806432963963`*^9, 3.990280702568935*^9}, 
   3.9902807515002947`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"1b12071f-c058-4659-a6b3-88d586185656"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expressions for the two solutions", "Subsection",
 CellChangeTimes->{{3.989934533925949*^9, 
  3.9899345389995623`*^9}},ExpressionUUID->"f243d098-0bf2-4f33-86d0-\
bf7d49eacebf"],

Cell[TextData[{
 "Using: \n - LFKKS (0,2,1) mode solution [https://arxiv.org/pdf/1804.00030 ]\
\n - VSH i=4 (odd-parity) (1,1) mode solution \
[https://arxiv.org/pdf/1110.4494 ]\n Both for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "=", "\[Mu]"}], TraditionalForm]],ExpressionUUID->
  "012a8a5a-f265-4d2e-b3b6-a2ba9ca2a200"]
}], "Text",
 CellChangeTimes->{{3.989934540827084*^9, 3.9899346154012117`*^9}, {
   3.9937146424470243`*^9, 3.993714643630824*^9}, {3.9937147139006367`*^9, 
   3.99371474210681*^9}, {3.993714907438795*^9, 3.9937149082395363`*^9}, 
   3.994522032433176*^9},ExpressionUUID->"9811a074-ef55-4d20-87f9-\
480570676b9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ALFKKS", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"A", "/.", "auxReps"}], "/.", "funcReps"}], "/.", 
          RowBox[{"{", 
           RowBox[{"S", "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"SFunc", "[", "#", "]"}], "&"}], ")"}]}], "}"}]}], "/.",
          "\[Nu]Rep"}], "/.", "params"}], "/.", "YLaddRep"}], ",", 
      RowBox[{"SphericalHarmonicY", "[", 
       RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "0"}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z4Harm", "=", 
   RowBox[{
    FractionBox["r", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}], "]"}]], 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Phi]"], 
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Theta]"], 
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}]}],
      "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AVSH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"r", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"l", 
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}]}], "]"}]}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[Mu]m", " ", "t"}], "]"}], 
       RowBox[{"R", "[", "r", "]"}]}], ")"}], "Z4Harm"}], "/.", 
    RowBox[{"{", 
     RowBox[{"l", "->", "m"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.989932641354651*^9, {3.989932788249522*^9, 3.989932900973754*^9}, {
   3.989932931883292*^9, 3.989932932873602*^9}, {3.989933033313534*^9, 
   3.989933075794174*^9}, {3.98993328969037*^9, 3.989933292918017*^9}, {
   3.989933599881804*^9, 3.989933605258525*^9}, {3.9899348214413033`*^9, 
   3.9899348375843077`*^9}, {3.990198433362838*^9, 3.990198450058598*^9}, {
   3.990281010450053*^9, 3.990281040020801*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"41a319fc-1b31-4913-ac44-8ba7ae15df2a"],

Cell[TextData[{
 "Confirming all terms in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["A", "\[Mu]"], "FKKS"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bd2d8169-98fd-4da3-b687-b2b928e805bf"],
 " contain ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["Y", "m"], "m"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "05cf5ff4-93d0-4473-84e4-848ad3c735a6"],
 " after applying ladder identities"
}], "Text",
 CellChangeTimes->{{3.993715288018931*^9, 
  3.993715298881187*^9}},ExpressionUUID->"529edf8e-33ae-4850-abb9-\
5ad7718b6d17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"ALFKKS", ",", 
     RowBox[{"SphericalHarmonicY", "[", 
      RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "0"}], "]"}]}], "]"}], 
   RowBox[{"SphericalHarmonicY", "[", 
    RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "0"}], "]"}]}], "-", 
  "ALFKKS"}]], "Input",
 CellChangeTimes->{{3.9937153137269373`*^9, 3.99371532241369*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"35d63d71-7fc9-471a-9cf0-af844f5853ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9937153227984543`*^9, 3.993716496102894*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"b9f2df8f-df1f-4aeb-aefd-9ca8236ffe61"]
}, Open  ]],

Cell["Should be all zero", "Text",
 CellChangeTimes->{{3.9937153253704853`*^9, 
  3.993715334509903*^9}},ExpressionUUID->"046c91d7-2fc5-4373-951b-\
bda6ab3d908f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Small-spin expansion of LFKKS solution", "Subsection",
 CellChangeTimes->{{3.990282313723772*^9, 3.990282318594371*^9}, 
   3.99452203244378*^9},ExpressionUUID->"37f4087a-da1a-4116-b69d-\
3d267b36b977"],

Cell[TextData[{
 "Extracting coeffient of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["Y", "m"], "m"], TraditionalForm]],ExpressionUUID->
  "0cdbacc2-e150-40f7-91b4-1df4dfa334a0"],
 " in LFKKS expression"
}], "Text",
 CellChangeTimes->{{3.990282241807396*^9, 3.990282260125647*^9}, 
   3.994522032447123*^9},ExpressionUUID->"6bac04e8-2126-497c-9472-\
84f6f9d7c265"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ALFKKSCoef", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ALFKKS", ",", 
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "0"}], "]"}]}], "]"}], 
       "/.", "funcReps"}], "/.", "funcReps"}], "/.", "funcReps"}], "/.", 
    RowBox[{"{", 
     RowBox[{"a", "->", 
      RowBox[{"\[Alpha]", "/", "\[Mu]m"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990281017354046*^9, 3.990281021682776*^9}, {
  3.9902810741244926`*^9, 3.990281084230792*^9}, {3.990281134629696*^9, 
  3.990281188993918*^9}, {3.990281266078251*^9, 3.9902812832538223`*^9}, {
  3.9902813349263678`*^9, 3.990281352441414*^9}, {3.990281456493134*^9, 
  3.990281469593018*^9}, {3.9902818997888412`*^9, 3.990281958400478*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"7fddbc60-557a-40c9-a194-06bdb8d1e630"],

Cell[TextData[{
 "Also replaced a\[CloseCurlyQuote]s with dimensionless param ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "=", 
    RowBox[{"a", " ", "\[Mu]"}]}], TraditionalForm]],ExpressionUUID->
  "42f25898-02fd-43ac-a6f5-9019fbb7db17"]
}], "Text",
 CellChangeTimes->{{3.9937154036047897`*^9, 
  3.993715417453988*^9}},ExpressionUUID->"f7402f17-3b93-46bf-a7d4-\
1338fc810f5e"],

Cell[CellGroupData[{

Cell["Expanding in \[Alpha]", "Subsubsection",
 CellChangeTimes->{{3.9918494127758636`*^9, 3.991849415739955*^9}, {
  3.993715379723701*^9, 
  3.99371542011605*^9}},ExpressionUUID->"8a922975-4292-4193-a363-\
a8ec0224e4c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ALFKKSCoefSer", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"ALFKKSCoef", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.990281402381358*^9, 3.9902814416604137`*^9}, {
   3.99028147824988*^9, 3.990281491227851*^9}, {3.9902816760263567`*^9, 
   3.990281682013925*^9}, {3.99028201830838*^9, 3.9902820763232307`*^9}, 
   3.990638100279848*^9, 3.991848622004221*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"3e366b22-54b5-4737-aabe-8cd80d4e1beb"],

Cell[TextData[{
 "Form is like\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {"0"},
       {"0"},
       {"stuff"},
       {"stuff"}
      }], ")"}], "+", 
    RowBox[{"\[Alpha]", "(", GridBox[{
       {"stuff"},
       {"stuff"},
       {"stuff"},
       {"stuff"}
      }], ")"}], "+", 
    RowBox[{"O", "(", 
     SuperscriptBox["\[Alpha]", "2"], ")"}]}], TraditionalForm]],
  ExpressionUUID->"6d76ab63-0bf7-436e-9fa3-aa02aecbe8c4"],
 "\n\nLeading order bit is"
}], "Text",
 CellChangeTimes->{{3.9902821776532497`*^9, 3.9902822221986027`*^9}, {
  3.990282578395475*^9, 
  3.9902825853032837`*^9}},ExpressionUUID->"277a8dd9-c3b4-49d8-bb3c-\
061286d97ccf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ALFKKSSchw", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ALFKKSCoefSer", "/.", 
       RowBox[{"\[Alpha]", "->", "0"}]}], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"SphericalHarmonicY", "[", 
        RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "m", " ", "\[Phi]"}], "]"}]], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ALFKKSSchw", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.990282330864595*^9, 3.9902823343438387`*^9}, {
  3.9902824198512487`*^9, 3.9902824414827557`*^9}, {3.990282486453092*^9, 
  3.9902825198996887`*^9}, {3.990282568521657*^9, 3.990282648079389*^9}, {
  3.990282742372939*^9, 3.990282770193994*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"e6520934-e192-438f-8701-9b97b02d2bc6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Mu]m"}]]}], " ", 
        
        SqrtBox[
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "m"}]}]], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"R", "[", "r", "]"}], " ", 
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]},
      {
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Mu]m"}]], " ", 
        SqrtBox[
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "m"}]}]], " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"R", "[", "r", "]"}], " ", 
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9902823348482428`*^9, {3.990282424394915*^9, 3.990282441846758*^9}, {
   3.990282490159877*^9, 3.990282520209136*^9}, 3.99028256891407*^9, 
   3.9902826138645267`*^9, 3.990282648591947*^9, {3.990282764084594*^9, 
   3.990282771712933*^9}, 3.990638136261455*^9, 3.991848611592614*^9, 
   3.9937154736918497`*^9, 3.993716510211308*^9},
 CellLabel->
  "Out[69]//MatrixForm=",ExpressionUUID->"677131ca-ae4c-40f5-9f7f-\
510cd8549feb"]
}, Open  ]],

Cell["Compare with VSH version", "Text",
 CellChangeTimes->{{3.990282722282419*^9, 
  3.99028272573175*^9}},ExpressionUUID->"97f751da-332f-4984-8f81-\
d81ba691d899"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AVSH", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.989934422077196*^9, 3.9899344260178213`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"b77dd72b-aa0e-45c6-a6ab-086a8224039d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"},
      {
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Mu]m"}]], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"R", "[", "r", "]"}], " ", 
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
        RowBox[{"1", "+", "m"}]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "t", " ", "\[Mu]m"}]], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"R", "[", "r", "]"}], " ", 
          RowBox[{"SphericalHarmonicY", "[", 
           RowBox[{"m", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], 
         RowBox[{"1", "+", "m"}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9899344234319763`*^9, 3.989934426328006*^9}, 
   3.989934501153061*^9, 3.98993468560413*^9, 3.989937000862843*^9, 
   3.989937549231173*^9, 3.990198422358502*^9, 3.990198454927821*^9, 
   3.990280913102193*^9, 3.99028280292039*^9, 3.991848611605465*^9, 
   3.9937154800247307`*^9, 3.993716510232127*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"d646b75b-4fda-43cd-bea9-\
7679064568a2"]
}, Open  ]],

Cell["\<\
Woohoo they\[CloseCurlyQuote]re the same! (up to constant factors)

Checking what factor they vary by:\
\>", "Text",
 CellChangeTimes->{{3.989934645491646*^9, 3.989934655182489*^9}, {
  3.98993475871907*^9, 
  3.989934762602068*^9}},ExpressionUUID->"34e5cec1-3fff-4069-b2b2-\
44dbc02ff235"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ALFKKSSchw", "[", 
   RowBox[{"[", 
    RowBox[{"3", ";;", "4"}], "]"}], "]"}], "/", 
  RowBox[{"AVSH", "[", 
   RowBox[{"[", 
    RowBox[{"3", ";;", "4"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.989934687811153*^9, 3.9899346918989964`*^9}, {
   3.989937006634933*^9, 3.98993700751518*^9}, 3.990282734847064*^9, {
   3.993715494570221*^9, 3.9937155040681143`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"543f5c51-e265-4142-8477-80c72021ad66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "m"}]}]]}], ",", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "m"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.98993469236488*^9, 3.989934764864826*^9, {3.989937003994426*^9, 
   3.9899370078012657`*^9}, 3.989937552641287*^9, 3.9902827354771957`*^9, 
   3.990282805383319*^9, {3.9937154998618402`*^9, 3.99371550440292*^9}, 
   3.9937165102342*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"1d61e7ce-65f6-44dd-a9ee-45d593f0bd62"]
}, Open  ]],

Cell[TextData[{
 "Cool so they vary by factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    SqrtBox[
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "m"}]}]]}], TraditionalForm]],ExpressionUUID->
  "00b4fdeb-fb48-4b6e-b28c-9e8dbcd6f494"]
}], "Text",
 CellChangeTimes->{{3.9899347019429083`*^9, 3.989934769039633*^9}, {
  3.9902828135664186`*^9, 3.990282813566448*^9}, {3.990638146363187*^9, 
  3.9906381511667023`*^9}, {3.9906382826844254`*^9, 3.9906382864538717`*^9}, {
  3.993715729084304*^9, 
  3.993715729374877*^9}},ExpressionUUID->"b1d717e4-290b-4492-87d2-\
fb93382c6918"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{961, 717},
WindowMargins->{{Automatic, 224}, {Automatic, 24}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7f3c4b59-c439-4aeb-ab73-fb0d1d285c8d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 200, 4, 29, "Input",ExpressionUUID->"79e8f8ac-f695-4d1b-b421-5910f7a246e9"],
Cell[CellGroupData[{
Cell[779, 28, 541, 13, 67, "Chapter",ExpressionUUID->"26d569d9-36a6-4c49-98cd-97bd3700eb2d"],
Cell[1323, 43, 1351, 28, 143, "Text",ExpressionUUID->"96d5bc2b-00e8-40bd-8f0b-7576661a5998"],
Cell[CellGroupData[{
Cell[2699, 75, 297, 5, 66, "Section",ExpressionUUID->"265ec4b5-6ca9-48d4-a83c-d4c1278220f7"],
Cell[CellGroupData[{
Cell[3021, 84, 228, 4, 53, "Subsection",ExpressionUUID->"99b009a0-4abf-4fd2-a980-7a0b05773c9e"],
Cell[3252, 90, 183, 3, 33, "Text",ExpressionUUID->"2e1ee2c1-c810-45af-9a6c-81853c7ca99d"],
Cell[CellGroupData[{
Cell[3460, 97, 9459, 248, 577, "Input",ExpressionUUID->"eca4f079-c967-4830-9788-03bdc0782c56"],
Cell[12922, 347, 2813, 51, 70, "Output",ExpressionUUID->"20878d86-503d-45fb-b069-1b3e2ad3fb05"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15784, 404, 217, 4, 53, "Subsection",ExpressionUUID->"c513f62a-d797-48b5-a76a-2fed259625b6"],
Cell[16004, 410, 1616, 43, 49, "Input",ExpressionUUID->"ebfe2791-4da0-4b51-aa13-71fed4778194"],
Cell[17623, 455, 1576, 29, 29, "Input",ExpressionUUID->"179dd91e-6121-4053-92a0-8f094b431f94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19236, 489, 423, 12, 53, "Subsection",ExpressionUUID->"c87bb3fd-f63a-44c4-bdf4-b1e84b266926"],
Cell[19662, 503, 1378, 33, 29, "Input",ExpressionUUID->"78d6fc09-b8b8-405c-a419-a3771e7b35fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21077, 541, 467, 12, 53, "Subsection",ExpressionUUID->"2d6ad68b-f6c2-46f9-a2e5-fec084fe74d0"],
Cell[21547, 555, 1501, 35, 29, "Input",ExpressionUUID->"73252169-0141-4489-be30-2d1a06b89814"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23085, 595, 434, 12, 53, "Subsection",ExpressionUUID->"67e43d13-38da-4471-9854-3a8016e9d210"],
Cell[23522, 609, 1789, 44, 50, "Input",ExpressionUUID->"1dc7c82e-417c-4393-9799-f55cb5967de7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25348, 658, 480, 12, 53, "Subsection",ExpressionUUID->"86be3688-0c6b-4564-a376-0ff9aba0fb6c"],
Cell[25831, 672, 1973, 48, 50, "Input",ExpressionUUID->"b9c65d38-1364-486a-9e94-edec16ed0acd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27841, 725, 218, 4, 53, "Subsection",ExpressionUUID->"6cecf57f-769a-4adf-8c99-73b73dbeff77"],
Cell[28062, 731, 1296, 32, 29, "Input",ExpressionUUID->"acf208b7-4e37-4c01-9dba-df2772e88656"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29395, 768, 167, 3, 53, "Subsection",ExpressionUUID->"9eb03c2e-cd8e-4a44-aaf1-f4d5300b532a"],
Cell[29565, 773, 1095, 35, 72, "Text",ExpressionUUID->"d9a7d6c5-50ac-4a20-be82-2a779c3ad474"],
Cell[30663, 810, 6748, 187, 279, "Input",ExpressionUUID->"d9a7a1b8-ec3e-4960-9ae0-30043b72a23a"],
Cell[CellGroupData[{
Cell[37436, 1001, 536, 14, 43, "Subsubsection",ExpressionUUID->"d08397a3-63ec-4e9e-a4a0-52dcb6d64f5f",
 InitializationCell->True],
Cell[37975, 1017, 549, 16, 33, "Text",ExpressionUUID->"1bc7f66f-3b18-43e9-a0bc-768edf66c0ad"],
Cell[38527, 1035, 4685, 124, 290, "Input",ExpressionUUID->"b430eb35-604f-470f-848c-190e3b799ecb"],
Cell[43215, 1161, 167, 3, 33, "Text",ExpressionUUID->"1789b8d4-4b17-48a0-9d70-2939437c7b18"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[43443, 1171, 182, 3, 52, "Section",ExpressionUUID->"080f70ee-862c-4958-aea9-baa5e7d039f3"],
Cell[CellGroupData[{
Cell[43650, 1178, 164, 3, 53, "Subsection",ExpressionUUID->"a65f01a8-3325-49d9-9963-580d78281dc7"],
Cell[CellGroupData[{
Cell[43839, 1185, 2373, 58, 192, "Input",ExpressionUUID->"068b6789-8d13-4201-be3c-4a4c3dccef33"],
Cell[46215, 1245, 4832, 99, 106, "Output",ExpressionUUID->"600aeb18-56e0-48d3-b353-526e755312c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51084, 1349, 172, 3, 43, "Subsubsection",ExpressionUUID->"ab98e3ad-270c-4ed5-98bc-d5d7542ba070"],
Cell[51259, 1354, 733, 24, 37, "Text",ExpressionUUID->"5f92319d-ca42-4134-886b-68136bd65f21"],
Cell[CellGroupData[{
Cell[52017, 1382, 901, 24, 29, "Input",ExpressionUUID->"0f12cdf8-e590-4638-a435-7d7d1f4df929"],
Cell[52921, 1408, 1782, 26, 70, "Output",ExpressionUUID->"ed606897-6985-4b8e-a644-4a3c04bcf1d4"]
}, Open  ]],
Cell[54718, 1437, 146, 3, 33, "Text",ExpressionUUID->"f5433567-0475-427a-9bc8-9380c917172f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54913, 1446, 181, 3, 53, "Subsection",ExpressionUUID->"287e9f38-5265-43cb-9df3-0eb182a9c661"],
Cell[55097, 1451, 865, 25, 34, "Text",ExpressionUUID->"ca172459-d138-4ec7-a5b7-626f7b448154"],
Cell[55965, 1478, 533, 14, 29, "Input",ExpressionUUID->"0b719f3f-67ad-402c-bc0c-21d67bf783cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56535, 1497, 159, 3, 53, "Subsection",ExpressionUUID->"1165f77c-0306-47a2-add5-78b32734f9d1"],
Cell[56697, 1502, 2081, 53, 111, "Input",ExpressionUUID->"30691e95-7a2c-4c4f-b68d-3ee2e334ff01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58815, 1560, 407, 11, 53, "Subsection",ExpressionUUID->"58b4e4c5-5d6b-4334-8f0d-c0961d9cc66a"],
Cell[59225, 1573, 570, 12, 55, "Text",ExpressionUUID->"00ab155b-ec5e-4a06-808c-bd4638a57643"],
Cell[CellGroupData[{
Cell[59820, 1589, 8103, 203, 368, "Input",ExpressionUUID->"4dffd08b-2729-490a-a742-b04f13ae929b"],
Cell[67926, 1794, 10336, 238, 70, "Output",ExpressionUUID->"48a56937-0ad8-45a7-9f52-80afc7bf3731"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78299, 2037, 365, 10, 43, "Subsubsection",ExpressionUUID->"e962d62a-9606-43e3-8839-67cbef0c530c"],
Cell[CellGroupData[{
Cell[78689, 2051, 427, 11, 29, "Input",ExpressionUUID->"e595908e-c202-4a46-9dc1-7a3d08e60382"],
Cell[79119, 2064, 2287, 43, 70, "Output",ExpressionUUID->"0c58c574-88be-48c4-b0bc-34611d901bae"]
}, Open  ]],
Cell[81421, 2110, 147, 2, 33, "Text",ExpressionUUID->"b17cf529-0dfa-4d4d-b695-00de7daa0cec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81617, 2118, 253, 4, 53, "Subsection",ExpressionUUID->"a8886f65-4a2d-4c74-a723-7587ebc1280f"],
Cell[CellGroupData[{
Cell[81895, 2126, 2020, 44, 49, "Input",ExpressionUUID->"f487c980-09ce-485f-bd29-e177bd936a8d"],
Cell[83918, 2172, 2845, 52, 70, "Output",ExpressionUUID->"4cf250ad-9fac-4428-9068-d66ec2aeefec"]
}, Open  ]],
Cell[86778, 2227, 162, 3, 33, "Text",ExpressionUUID->"aec45003-4dc9-407c-a786-9b1d6576ac5d"],
Cell[CellGroupData[{
Cell[86965, 2234, 164, 3, 43, "Subsubsection",ExpressionUUID->"f5928d74-0a1b-46b1-9041-d7ed4ce27703"],
Cell[87132, 2239, 482, 9, 29, "Input",ExpressionUUID->"7a750034-cda6-494b-9c90-c8932591ecb5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87663, 2254, 495, 15, 53, "Subsection",ExpressionUUID->"d1916642-fdb2-4f07-a30f-216da3d0dfec"],
Cell[88161, 2271, 553, 16, 34, "Text",ExpressionUUID->"140f5ca8-097f-48ec-90b1-8ce44edf6960"],
Cell[88717, 2289, 4816, 103, 172, "Input",ExpressionUUID->"eb65f9dd-6b28-42dc-b7fa-5b161d98d71b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[93582, 2398, 948, 29, 52, "Section",ExpressionUUID->"e5b0b77e-4187-4616-ba0d-522dd0cb7dd3"],
Cell[CellGroupData[{
Cell[94555, 2431, 238, 4, 53, "Subsection",ExpressionUUID->"861990bf-0ad3-4343-a4f8-5ef94cf90a9a"],
Cell[94796, 2437, 341, 8, 55, "Text",ExpressionUUID->"0dd35337-873e-4c80-80b2-1a4a11e153f2"],
Cell[95140, 2447, 2308, 68, 96, "Input",ExpressionUUID->"b4ff96dd-7baa-4f71-bc74-049f89fc673f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97485, 2520, 193, 3, 53, "Subsection",ExpressionUUID->"3f0cb046-2f2d-450b-b95c-617e817b5b84"],
Cell[97681, 2525, 431, 12, 33, "Text",ExpressionUUID->"5b49ece5-f570-4b61-a015-773beee6f40c"],
Cell[98115, 2539, 1825, 44, 111, "Input",ExpressionUUID->"b49cf12b-9e43-436b-b623-245b3a76f166"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99977, 2588, 177, 3, 53, "Subsection",ExpressionUUID->"351256b2-0b1d-4d5a-a9b0-81eee678155e"],
Cell[100157, 2593, 1310, 42, 99, "Text",ExpressionUUID->"1a8a9540-7236-4ca3-aae3-505b8e0b7c04"],
Cell[101470, 2637, 1489, 42, 70, "Input",ExpressionUUID->"1f07ab72-7198-41a3-ae54-b9829b6c9dc6"],
Cell[102962, 2681, 500, 12, 77, "Text",ExpressionUUID->"5894ee31-d57d-41d8-a458-0c3309685fd6"],
Cell[103465, 2695, 1444, 39, 123, "Input",ExpressionUUID->"1b12071f-c058-4659-a6b3-88d586185656"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104946, 2739, 183, 3, 53, "Subsection",ExpressionUUID->"f243d098-0bf2-4f33-86d0-bf7d49eacebf"],
Cell[105132, 2744, 647, 13, 99, "Text",ExpressionUUID->"9811a074-ef55-4d20-87f9-480570676b9c"],
Cell[105782, 2759, 2582, 71, 176, "Input",ExpressionUUID->"41a319fc-1b31-4913-ac44-8ba7ae15df2a"],
Cell[108367, 2832, 616, 19, 34, "Text",ExpressionUUID->"529edf8e-33ae-4850-abb9-5ad7718b6d17"],
Cell[CellGroupData[{
Cell[109008, 2855, 490, 11, 29, "Input",ExpressionUUID->"35d63d71-7fc9-471a-9cf0-af844f5853ef"],
Cell[109501, 2868, 238, 4, 33, "Output",ExpressionUUID->"b9f2df8f-df1f-4aeb-aefd-9ca8236ffe61"]
}, Open  ]],
Cell[109754, 2875, 162, 3, 33, "Text",ExpressionUUID->"046c91d7-2fc5-4373-951b-bda6ab3d908f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109953, 2883, 208, 3, 53, "Subsection",ExpressionUUID->"37f4087a-da1a-4116-b69d-3d267b36b977"],
Cell[110164, 2888, 386, 11, 33, "Text",ExpressionUUID->"6bac04e8-2126-497c-9472-84f6f9d7c265"],
Cell[110553, 2901, 930, 20, 49, "Input",ExpressionUUID->"7fddbc60-557a-40c9-a194-06bdb8d1e630"],
Cell[111486, 2923, 387, 10, 33, "Text",ExpressionUUID->"f7402f17-3b93-46bf-a7d4-1338fc810f5e"],
Cell[CellGroupData[{
Cell[111898, 2937, 222, 4, 43, "Subsubsection",ExpressionUUID->"8a922975-4292-4193-a363-a8ec0224e4c9"],
Cell[112123, 2943, 563, 12, 29, "Input",ExpressionUUID->"3e366b22-54b5-4737-aabe-8cd80d4e1beb"],
Cell[112689, 2957, 687, 25, 151, "Text",ExpressionUUID->"277a8dd9-c3b4-49d8-bb3c-061286d97ccf"],
Cell[CellGroupData[{
Cell[113401, 2986, 897, 20, 69, "Input",ExpressionUUID->"e6520934-e192-438f-8701-9b97b02d2bc6"],
Cell[114301, 3008, 1992, 53, 101, "Output",ExpressionUUID->"677131ca-ae4c-40f5-9f7f-510cd8549feb"]
}, Open  ]],
Cell[116308, 3064, 165, 3, 33, "Text",ExpressionUUID->"97f751da-332f-4984-8f81-d81ba691d899"],
Cell[CellGroupData[{
Cell[116498, 3071, 209, 3, 29, "Input",ExpressionUUID->"b77dd72b-aa0e-45c6-a6ab-086a8224039d"],
Cell[116710, 3076, 1881, 48, 117, "Output",ExpressionUUID->"d646b75b-4fda-43cd-bea9-7679064568a2"]
}, Open  ]],
Cell[118606, 3127, 300, 8, 77, "Text",ExpressionUUID->"34e5cec1-3fff-4069-b2b2-44dbc02ff235"],
Cell[CellGroupData[{
Cell[118931, 3139, 487, 11, 29, "Input",ExpressionUUID->"543f5c51-e265-4142-8477-80c72021ad66"],
Cell[119421, 3152, 741, 20, 35, "Output",ExpressionUUID->"1d61e7ce-65f6-44dd-a9ee-45d593f0bd62"]
}, Open  ]],
Cell[120177, 3175, 660, 17, 34, "Text",ExpressionUUID->"b1d717e4-290b-4492-87d2-fb93382c6918"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


